Deriving Complete Constraints in Hidden Variable Models

Hidden variable graphical models can sometimes imply constraints on the observable distribution that are more complex than simple conditional independence relations. These observable constraints can falsify assumptions of the model and can be used to constrain estimation procedures to improve statistical efficiency. Knowing the complete set of observable constraints is thus ideal, but this can be difficult to determine in many settings. In models with categorical observed variables and a joint distribution that is completely characterized by linear relations to the probabilities of unobservable response function variables, we develop a systematic method for deriving the complete set of observable constraints. We illustrate the method in several settings, including ones that imply both inequality and equality constraints.

==> anc/01-iv.R <==
## Section 3 and Supplementary Materials, Section C: the instrumental variable model (Figure 3).
source("common.R")

iv <- dhvm(caugi(Z %-->% X, X %-->% Y, U %-->% X + Y))
cn <- meraconstraints(iv)
print(cn)

section("Matrix B (rows: P*(x, y | z); columns: joint values of the response function variables)")
rel <- cn$functional_relations$relation[[1]]
r   <- unique(unlist(rel))
B   <- t(sapply(rel, \(rr) as.integer(r %in% rr)))
print(unname(B))
cat("Dimensions:", dim(B), "  distinct columns:", ncol(unique(B, MARGIN = 2)), "\n")

section("H-representation (rcdd format: columns are [equality flag, b, -A])")
print(cn$polytope$Hrep[[1]])

section("All constraints, in terms of observed probabilities")
cat(constraint_text(cn, 1, nontrivial_only = FALSE), sep = "\n")

section("Nontrivial rows of H_i (Proposition 4)")
H  <- cn$polytope$Hrep[[1]]
Hi <- which(H[, 1] == 0)
cat("Rows of H_i:", which(cn$nontrivial[[1]][Hi]), "\n")
cat(constraint_text(cn, 1), sep = "\n")

section("The other rows of H_i are nonnegativity constraints")
k <- nonnegativity_entries(cn, 1)
keep <- !is.na(k)
print(data.frame(row = which(keep), entry_levels(cn, 1)[k[keep], c("X", "Y", "Z")], row.names = NULL))

section("The code in Section 6")
print(hrep_test(H, c(0.101, 0.338, 0.013, 0.548, 0.317, 0.51, 0.004, 0.169), which = TRUE))


==> anc/02-referee-example.R <==
## Reviewer 1, comment 1, and Proposition 1: the graph Z -> X <- H -> Y <- W, with H unobserved.
## The district factor needs Z in the second factor: P(x | z) P(y | x, z, w).
## Dropping Z, i.e. using P(x | z) P(y | x, w), gives the wrong value.
source("common.R")

pH <- c("00" = 1/2, "01" = 1/6, "10" = 1/6, "11" = 1/6)   # distribution of H = (U, V)
pZW <- function(a) ifelse(a == 1, 1/3, 2/3)
tab <- CJ(z = 0:1, w = 0:1, u = 0:1, v = 0:1)
tab[, p := pZW(z) * pZW(w) * pH[paste0(u, v)]]
tab[, `:=`(x = (z + u) %% 2, y = (w + v) %% 2)]
P <- tab[, .(p = sum(p)), by = .(z, w, x, y)]
m <- function(...) { cond <- list(...); P[Reduce(`&`, Map(function(n, v) P[[n]] == v, names(cond), cond)), sum(p)] }

for (z in 0:1) {
  w <- 0
  wrong <- sum(sapply(0:1, \(x) m(x = x, z = z) / m(z = z) * m(x = x, y = 1, w = w) / m(x = x, w = w)))
  right <- sum(sapply(0:1, \(x) m(x = x, z = z) / m(z = z) * m(x = x, y = 1, z = z, w = w) / m(x = x, z = z, w = w)))
  cat(sprintf("z = %d, w = 0:  P(Y = 1) with Z dropped = %s,  correct = %s\n",
              z, MASS::fractions(wrong), MASS::fractions(right)))
}

section("Conditioning sets used by the software")
rg <- dhvm(caugi(Z %-->% X, X %-->% Y, W %-->% Y, H %-->% X + Y), latent.pattern = "^H")
print(dhvm_district_params(rg)$plist)


==> anc/03-front-door.R <==
## Section 3.3: the front door model. Proposition 4 finds no nontrivial
## constraints: the equality constraints are normalization and (O), and each inequality
## constraint is a nonnegativity constraint in a different form.
source("common.R")

fd <- dhvm(caugi(A %-->% M %-->% Y, U1 %-->% A + Y))
cn <- meraconstraints(fd)
print(cn)
j  <- "A_Y"
H  <- cn$polytope$Hrep[[j]]
cat("\nDistrict", j, ":", sum(H[, 1] == 0), "inequality and", sum(H[, 1] == 1), "equality constraints;",
    sum(cn$nontrivial[[j]]), "nontrivial\n")

section("Equality constraints, in terms of interventional probabilities")
eq <- H[, 1] == 1
cat(constraint_text(cn, j, nontrivial_only = FALSE, star = TRUE)[eq], sep = "\n")
section("... and in terms of observed probabilities")
cat(constraint_text(cn, j, nontrivial_only = FALSE)[eq], sep = "\n")

section("The entry p_k that makes each inequality a nonnegativity constraint")
lev <- entry_levels(cn, j)
k   <- nonnegativity_entries(cn, j)
print(data.frame(constraint = constraint_text(cn, j, nontrivial_only = FALSE, star = TRUE)[!eq],
                 lev[k, c("A", "Y", "M")], row.names = NULL), right = FALSE)
cat("Distinct entries:", length(unique(k)), "of", length(k), "\n")

section("The screen that ignores the equality constraints wrongly flags these")
old <- prob_simplex_screen(cn$functional_relations, cn$polytope$Hrep)
cat(constraint_text(cn, j, nontrivial_only = FALSE, star = TRUE)[old[[j]]], sep = "\n")


==> anc/04-sequential-iv.R <==
## Section 3.3: sequential instrumental variables (Figure 2).
source("common.R")

sq <- dhvm(caugi(V1 %-->% V2 %-->% V3 %-->% V4 %-->% V5, U2 %-->% V2 + V3, U3 %-->% V4 + V5))
cn <- meraconstraints(sq)
print(cn)
section("Conditional independencies")
print(dhvm_list_independences(sq))
for (j in seq_along(cn$polytope$Hrep)) {
  section(paste("Nontrivial constraints, district", names(cn$polytope$Hrep)[j]))
  cat(constraint_text(cn, j), sep = "\n")
}


==> anc/05-districts-cdegree.R <==
## Section 2.2: districts and c-degree of the graph in Figure 1.
source("common.R")

g1 <- dhvm(caugi(A %-->% B + E, B %-->% C, C %-->% D, D %-->% F, E %-->% C, G %-->% F,
                 U1 %-->% B + D, U2 %-->% A + E + C, U3 %-->% F + D))
print(g1)
section("Districts and their c-degrees")
print(dhvm_c_degree(g1))


==> anc/06-nested-equivalent.R <==
## Section 4.1: two nested Markov equivalent graphs with different inequality constraints
## (Figure 4). Both graphs have the same conditional independence and the same, trivial,
## equality constraints. The 8 nontrivial inequality constraints of the right graph are the
## instrumental inequalities for each value of V3. Distributions sampled from the left graph
## never violate the left graph's constraints, but do violate these 8.
source("common.R")
set.seed(2024)

left  <- dhvm(caugi(V1 %-->% V2 %-->% V3 %-->% V4, V1 %-->% V4, U2 %-->% V2 + V4))
right <- dhvm(caugi(V1 %-->% V2 %-->% V3 %-->% V4, V2 %-->% V4, U2 %-->% V2 + V4))
cn_left  <- meraconstraints(left)
cn_right <- meraconstraints(right)
print(cn_left)
print(cn_right)

j  <- "V2_V4"
Hl <- cn_left$polytope$Hrep[[j]]
Hr <- cn_right$polytope$Hrep[[j]]
lev <- entry_levels(cn_right, j)
stopifnot(identical(do.call(paste, lev), do.call(paste, entry_levels(cn_left, j)[, names(lev)])))

section("Equality constraints")
El <- Hl[Hl[, 1] == 1, -1]; Er <- Hr[Hr[, 1] == 1, -1]
cat("Rank left:", qr(El)$rank, "  right:", qr(Er)$rank, "  together:", qr(rbind(El, Er))$rank, "\n")
cat("Nontrivial, left:", sum(cn_left$nontrivial[[j]] & Hl[, 1] == 1),
    "  right:", sum(cn_right$nontrivial[[j]] & Hr[, 1] == 1), "\n")

section("Inequality constraints")
cat("Left:", sum(Hl[, 1] == 0), "of which nontrivial", sum(cn_left$nontrivial[[j]] & Hl[, 1] == 0), "\n")
cat("Right:", sum(Hr[, 1] == 0), "of which nontrivial", sum(cn_right$nontrivial[[j]] & Hr[, 1] == 0), "\n")

## The form in the paper:
## P*(v2, v4 | V1 = 0, v3) + P*(v2, 1 - v4 | V1 = 1, v3) <= 1, for v2, v3, v4 in {0, 1}
fam <- list(); lab <- character()
for (v3 in 0:1) for (v2 in 0:1) for (v4 in 0:1) {
  fam[[length(fam) + 1]] <- with(lev, as.numeric(V2 == v2 & V3 == v3 & ((V4 == v4 & V1 == 0) | (V4 == 1 - v4 & V1 == 1))))
  lab <- c(lab, sprintf("v2 = %d, v3 = %d, v4 = %d", v2, v3, v4))
}
fam <- do.call(rbind, fam)

## Each returned nontrivial row must equal one of these rows after adding equality constraints
section("Each nontrivial row of the right graph, and its form in the paper")
nt   <- which(cn_right$nontrivial[[j]] & Hr[, 1] == 0)
rk   <- qr(Er)$rank
pbar <- colMeans(rcdd::q2d(cn_right$polytope$Vrep[[j]])[, -(1:2)])
same <- function(row, f) {
  fr <- c(1, -f)
  qr(rbind(Er, row, fr))$rank == rk + 1 && sum(row * c(1, pbar)) * sum(fr * c(1, pbar)) > 0
}
hit <- sapply(nt, \(r) which(apply(fam, 1, \(f) same(Hr[r, -1], f))))
stopifnot(is.numeric(hit), setequal(hit, seq_len(nrow(fam))))
txt <- hrep_to_text(Hr, cn_right$functional_relations$probstarform[[j]])[nt]
cat(sprintf("%s  <-  %s", lab[hit], txt), sep = "\n")

Vr <- rcdd::q2d(cn_right$polytope$Vrep[[j]])[, -(1:2)]
Vl <- rcdd::q2d(cn_left$polytope$Vrep[[j]])[, -(1:2)]
cat("\nLargest left side of these inequalities over the vertices, right graph:", max(fam %*% t(Vr)),
    "  left graph:", max(fam %*% t(Vl)), "\n")

section("Example: V2 = 0 with probability 0.9, V4 = V1 with probability 0.9")
p <- with(lev, ifelse(V2 == 0, .9, .1) * ifelse(V4 == V1, .9, .1))
cat("All constraints of the left graph hold:", hrep_test(Hl, p), "\n")
cat("Rows of the right graph violated:", sum(!hrep_test(Hr, p, which = TRUE)), "\n")
print(setNames(as.vector(fam %*% p), lab))

## P*(V2, V4 | V1, V3) = P(V2 | V1) P(V4 | V1, V2, V3), computed from a sampled distribution
pstar_from <- function(probs, cn) {
  probs <- copy(probs)
  probs[, prob.V1V2V3 := prob.V3_V2 * prob.V2_V1 * prob.V1]
  probs[, prob.V4_rest := prob.joint / prob.V1V2V3]
  probs[, prob.test := prob.V4_rest * prob.V2_V1]
  as_entries(cn, j, probs, "prob.test")
}

nsim <- 500
viol_right <- matrix(FALSE, nsim, nrow(Hr))
viol_left  <- matrix(FALSE, nsim, nrow(Hl))
for (i in 1:nsim) {
  probs <- data.table(dhvm_sample_distribution(left, parmsamp = \(k) rnorm(k, sd = 5)))
  viol_right[i, ] <- !hrep_test(Hr, pstar_from(probs, cn_right), which = TRUE)
  viol_left[i, ]  <- !hrep_test(Hl, pstar_from(probs, cn_left), which = TRUE)
}
section("Sampling from the left graph")
cat("Constraints of the left graph ever violated:", sum(colSums(viol_left) > 0), "\n")
cat("Constraints of the right graph violated:", sum(colSums(viol_right) > 0), "\n")
cat("These are exactly the nontrivial rows:", setequal(which(colSums(viol_right) > 0), nt), "\n")


==> anc/07-merged-latents.R <==
## Section 5.2: the graph of Figure 7, with c-degree 2, after merging U1 and U3.
## First district {V1, V3, V6}: no nontrivial constraints.
## Second district {V2, V4, V5}: 1096 nontrivial inequality constraints and 6 linearly
## independent nontrivial equality constraints, and a strictly positive distribution that
## satisfies the conditional independencies and all equality constraints but violates 13
## inequality constraints. Also classifies the 1096 nontrivial inequalities.
source("common.R")

g  <- dhvm(caugi(V1 %-->% V2 + V6, V2 %-->% V3, V3 %-->% V4, V4 %-->% V5, V6 %-->% V3,
                 U1 %-->% V2 + V4, U2 %-->% V1 + V3 + V6, U3 %-->% V4 + V5))
print(dhvm_c_degree(g))
gm <- dhvm_merge_latents(g)
cn <- meraconstraints(gm)
print(cn)

counts <- sapply(names(cn$polytope$Hrep), \(j) { H <- cn$polytope$Hrep[[j]]; f <- cn$nontrivial[[j]]
  c(ineq = sum(H[, 1] == 0), nontrivial_ineq = sum(f & H[, 1] == 0),
    eq = sum(H[, 1] == 1), nontrivial_eq = sum(f & H[, 1] == 1)) })
section("Constraint counts (Proposition 4)")
print(counts)

d1 <- "V1_V3_V6"
H1 <- cn$polytope$Hrep[[d1]]
section("First district: equality constraints, in terms of interventional probabilities")
cat(constraint_text(cn, d1, nontrivial_only = FALSE, star = TRUE)[H1[, 1] == 1], sep = "\n")
section("First district: inequality constraints that are nonnegativity constraints")
k <- nonnegativity_entries(cn, d1)
cat(sum(!is.na(k)), "of", length(k), "inequality constraints\n")

## Example distribution: every variable except V4 takes the value 1 with probability 1/2
## given its parents, and P(V4 = v4 | V1, V2, V3) = 1/8 + (3/4) a(V1, V2, V3, v4), where
## a = (1 - V1*V3) * 1{V2 == v4} + V1*V3 * 1{V2 != v4}.
pt <- data.table(expand.grid(V1 = 0:1, V2 = 0:1, V3 = 0:1, V4 = 0:1, V5 = 0:1, V6 = 0:1))
pt[, a := (1 - V1 * V3) * (V2 == V4) + V1 * V3 * (V2 != V4)]
pt[, joint := (1/2)^5 * (1/8 + (3/4) * a)]
section("Example distribution")
cat("Sum of probabilities:", sum(pt$joint), "  smallest probability:", as.character(MASS::fractions(min(pt$joint))), "\n")
cat("Conditional independencies hold:", independences_hold(cn, pt[, .(V1, V2, V3, V4, V5, V6, joint)]), "\n")

## District factor of {V2, V4, V5}: P(v2 | v1) P(v4 | v1, v2, v3) P(v5 | v1, v2, v3, v4)
pt[, p1 := sum(joint), by = V1]
pt[, p12 := sum(joint), by = .(V1, V2)]
pt[, p123 := sum(joint), by = .(V1, V2, V3)]
pt[, p1234 := sum(joint), by = .(V1, V2, V3, V4)]
pt[, p12345 := sum(joint), by = .(V1, V2, V3, V4, V5)]
pt[, pstar := (p12 / p1) * (p1234 / p123) * (p12345 / p1234)]
pu <- unique(pt[, .(V1, V2, V3, V4, V5, a, pstar)])
cat("Inner sum for each (v1, v3):\n")
print(pu[, .(inner = sum(a * pstar)), by = .(V1, V3)])
cat("Left side of the inequality of Clauser et al.:", pu[, sum(a * pstar)], "\n")
cat("P*(V4 = 1 | v1, v3) for each (v1, v3):", pu[V4 == 1, .(p = sum(pstar)), by = .(V1, V3)]$p, "\n")

## District factor of {V1, V3, V6}: P(v1) P(v6 | v1) P(v3 | v1, v6, v2)
pt[, p6 := sum(joint), by = .(V1, V6)]
pt[, p126 := sum(joint), by = .(V1, V2, V6)]
pt[, p1236 := sum(joint), by = .(V1, V2, V3, V6)]
pt[, pstar1 := p6 * p1236 / p126]
pv1 <- as_entries(cn, d1, unique(pt[, .(V1, V2, V3, V6, pstar1)]), "pstar1")
ok1 <- hrep_test(H1, pv1, which = TRUE)
cat("First district: all constraints hold:", all(ok1), "\n")

d2  <- "V2_V4_V5"
H   <- cn$polytope$Hrep[[d2]]
pv  <- as_entries(cn, d2, pu, "pstar")
ok  <- hrep_test(H, pv, which = TRUE)
cat("Largest value of that left side over the columns of B:",
    max(rcdd::q2d(cn$polytope$Vrep[[d2]])[, -(1:2)] %*% as_entries(cn, d2, pu, "a")), "\n")
cat("Second district: equality constraints satisfied:", all(ok[H[, 1] == 1]), "\n")
cat("Second district: inequality constraints violated:", sum(!ok), "\n")
cat("All violated constraints are nontrivial:", all(cn$nontrivial[[d2]][!ok]), "\n")
txt <- hrep_to_text(H, cn$functional_relations$probstarform[[d2]])[!ok]
section("Shortest violated constraint (displayed in Section 5.2 with its first two terms combined)")
cat(txt[which.min(nchar(txt))], "\n")
frac <- \(x) as.character(MASS::fractions(x))
lhs <- pu[V2 == 0 & V4 == 1 & V5 == 0 & V1 == 1 & V3 == 1, pstar]
rhs <- c(pu[V2 == 1 & V4 == 0 & V1 == 0 & V3 == 0, sum(pstar)], pu[V2 == 0 & V4 == 1 & V5 == 0 & V1 == 1 & V3 == 0, pstar],
         pu[V2 == 0 & V4 == 1 & V5 == 0 & V1 == 0 & V3 == 1, pstar])
cat("For the example distribution, left side:", frac(lhs), "  right side:", paste(frac(rhs), collapse = " + "), "=", frac(sum(rhs)), "\n")

## The condition displayed in Section 5.2: the margin of (V4, V5) under do(V1, V3) does not
## depend on V1. Together with (N) and (O) it spans all equality constraints of the district.
section("Second district: the Verma-type constraint")
rel <- cn$functional_relations
lv2 <- meraconstraints:::district_levels(rel, 2)
mem <- rel$district_parms$poterms[[2]]$out
ext <- rel$district_parms$poterms[[2]]$do
ext_pa <- lapply(setNames(mem, mem), \(m) intersect(parents(gm$caugi_graph, nodes = m), ext))
obs <- subset(gm$nodes_data, latent == FALSE)$name
anc <- lapply(setNames(obs, obs), \(v) intersect(ancestors(gm$caugi_graph, nodes = v), obs))
N <- meraconstraints:::indicator_rows(lv2, ext)
O <- do.call(rbind, lapply(meraconstraints:::closed_member_sets(mem, anc), meraconstraints:::margin_rows,
                           lev = lv2, ext = ext, ext_pa = ext_pa))
M <- meraconstraints:::margin_rows(lv2, c("V4", "V5"), ext, ext_pa)
Ee <- -H[H[, 1] == 1, -(1:2), drop = FALSE]
cat("rank(N, O):", qr(rbind(N, O))$rank, "  rank(N, O, margin):", qr(rbind(N, O, M))$rank,
    "  rank(N, O, H_e):", qr(rbind(N, O, Ee))$rank, "\n")

## Classes of the nontrivial inequalities of {V2, V4, V5}. A facet can be implied by valid
## inequalities and the equality constraints only if one of them defines the same facet, so
## matching the sets of columns of B at which an inequality is tight is an exact test.
## Instrumental: P(v2, V4 = v4, V5 = 0 | v1, v3) + P(v2, V4 = v4, V5 = 1 | v1, 1 - v3) <= P(v2 | v1).
## CHSH: V2 against any binary coarsening of (V4, V5) for each value of V3.
classify <- function(cn, j) {
  H <- cn$polytope$Hrep[[j]]
  ineq <- H[, 1] == 0
  V <- rcdd::q2d(cn$polytope$Vrep[[j]])[, -(1:2), drop = FALSE]
  lev <- entry_levels(cn, j)
  tight <- abs(H[ineq, 2] + H[ineq, -(1:2), drop = FALSE] %*% t(V)) < 1e-9
  keys <- apply(tight, 1, paste, collapse = "")
  nt <- cn$nontrivial[[j]][ineq]
  term <- function(x, z, v2, S)                           # S: bits for the outcomes 2 * v4 + v5
    as.numeric(lev$V1 == x & lev$V3 == z & lev$V2 == v2 & bitwAnd(S, bitwShiftL(1L, 2L * lev$V4 + lev$V5)) > 0)
  hit <- function(m, rhs) {
    val <- as.vector(V %*% m)
    if (any(val > rhs + 1e-9)) return(integer())
    which(nt & keys == paste(abs(val - rhs) < 1e-9, collapse = ""))
  }
  inst <- unlist(lapply(0:1, \(x) lapply(0:1, \(v2) lapply(0:1, \(v4) lapply(0:1, \(z)
    hit(term(x, z, v2, 2^(2 * v4)) + term(x, 1 - z, v2, 2^(2 * v4 + 1)) - term(x, 0, v2, 15), 0))))))
  grid <- expand.grid(S0 = 0:15, S1 = 0:15, a0 = 0:1, a1 = 0:1, cx = 0:1, cz = 0:1)
  chsh <- unlist(lapply(seq_len(nrow(grid)), \(r) {
    g <- grid[r, ]
    m <- 0
    for (x in 0:1) for (z in 0:1) {
      S  <- if (z == 0) g$S0 else g$S1
      aa <- if (x == 0) g$a0 else g$a1
      cc <- x == g$cx && z == g$cz
      m  <- m + term(x, z, aa, if (cc) S else 15 - S) + term(x, z, 1 - aa, if (cc) 15 - S else S)
    }
    hit(m, 3)
  }))
  c(nontrivial = sum(nt), instrumental = length(unique(inst)), CHSH = length(unique(chsh)),
    neither = sum(nt) - length(union(inst, chsh)))
}
section("Second district: classes of the nontrivial inequalities")
print(classify(cn, d2))
section("The same district with the edge V3 -> V5 added")
gp <- dhvm(caugi(V1 %-->% V2, V3 %-->% V4, V4 %-->% V5, V3 %-->% V5, U %-->% V2 + V4 + V5))
cp <- meraconstraints(gp)
print(classify(cp, names(which.max(sapply(cp$polytope$Hrep, nrow)))))


==> anc/08-triangle.R <==
## Section 5.2: the triangle scenario. After merging the three unobserved variables,
## the algorithm finds no nontrivial constraints.
source("common.R")

tri <- dhvm(caugi(U1 %-->% V1 + V3, U2 %-->% V1 + V2, U3 %-->% V2 + V3))
print(dhvm_c_degree(tri))
cn <- meraconstraints(dhvm_merge_latents(tri))
print(cn)
cat("\nNumber of nontrivial constraints (Proposition 4):", sum(unlist(cn$nontrivial)), "\n")


==> anc/09-tripartite-bell.R <==
## Section 4.2: the tripartite Bell graph (Figure 5). This takes up to about half an hour.
source("common.R")

bell <- dhvm(caugi(X %-->% V1, Y %-->% V2, Z %-->% V3, U %-->% V1 + V2 + V3))
t <- system.time(cn <- meraconstraints(bell))
print(t)
H <- cn$polytope$Hrep[[1]]
cat("Total constraints:", nrow(H), "  inequalities:", sum(H[, 1] == 0),
    "  equalities:", sum(H[, 1] == 1), "\n")
fl <- cn$nontrivial[[1]]
cat("Nontrivial inequalities:", sum(fl & H[, 1] == 0), "  nontrivial equalities:", sum(fl & H[, 1] == 1), "\n")
k <- nonnegativity_entries(cn, 1)
cat("Nonnegativity constraints:", sum(!is.na(k)), "  distinct entries:", length(unique(k[!is.na(k)])), "\n")

section("Independencies")
print(cn$independences)

section("Equality constraints: the two-party margins do not depend on the third setting")
lev <- entry_levels(cn, 1)
E   <- H[H[, 1] == 1, -(1:2), drop = FALSE]
## For each pair of parties (a, b), with s the setting of the third: the margin of (a, b),
## summed over the other two settings' values held fixed, is the same at s = 0 and s = 1
cols <- list(c("V1", "V3", "Y"), c("V1", "V2", "Z"), c("V2", "V3", "X"))
rows <- do.call(rbind, lapply(cols, \(cc) {
  a <- cc[1]; b <- cc[2]; s <- cc[3]; others <- setdiff(c("X", "Y", "Z"), s)
  key <- do.call(paste, lev[c(a, b, others)])
  do.call(rbind, lapply(unique(key), \(u) {
    as.numeric(key == u & lev[[s]] == 1) - as.numeric(key == u & lev[[s]] == 0)
  }))
}))
N <- t(vapply(unique(do.call(paste, lev[c("X", "Y", "Z")])), \(u) as.numeric(do.call(paste, lev[c("X", "Y", "Z")]) == u), numeric(nrow(lev))))
cat("rank(H_e):", qr(E)$rank, "  rank(normalization, margins):", qr(rbind(N, rows))$rank,
    "  rank of all together:", qr(rbind(N, rows, E))$rank, "\n")

section("The inequality displayed in Section 4.2")
coefficient <- function(v, s) as.numeric(do.call(paste0, lev[c("V1", "V2", "V3")]) == v & do.call(paste0, lev[c("X", "Y", "Z")]) == s)
a <- coefficient("001", "010") + coefficient("010", "101") - coefficient("110", "001") - coefficient("010", "100") -
  coefficient("000", "111") - coefficient("001", "000") - coefficient("011", "000")
i <- which(H[, 1] == 0 & H[, 2] == 0 & apply(H[, -(1:2)], 1, \(r) all(-r == a)))
stopifnot(length(i) == 1, fl[i])
cat("Row of H_i:", i, "  nontrivial:", if (length(i)) fl[i] else NA, "\n")


==> anc/10-benchmarks.R <==
## Section 6, Table 1: size, constraint counts and computation times.
## Usage: Rscript 10-benchmarks.R [--redundancy] [names of cases to skip]
## e.g.   Rscript 10-benchmarks.R "Tripartite Bell"
##
## Output, written after every case so that a long run can be interrupted:
##   table1-benchmarks.csv   the results for all districts of all cases
##   table1-rows.tex         the rows of Table 1, ready to paste into the paper
##   table1-machine.txt      the computer and software used
## If cases are skipped, the output goes to files ending in -partial instead, so that
## the full results are not overwritten.
##
## The counts do not depend on the computer, and the script stops if they differ from the
## counts in the paper. The times do.
##
## --redundancy also runs rcdd::redundant, as reported in the response letter. It is
## slow, about 4 hours for Figure 7 and 7.5 hours for the ternary IV model, and is not run
## for the tripartite Bell graph.
source("common.R")

args <- commandArgs(trailingOnly = TRUE)
check_redundancy <- "--redundancy" %in% args
skip <- setdiff(args, "--redundancy")
stem <- if (length(skip)) "-partial" else ""

graphs <- list(
  "IV, |Z|=|X|=|Y|=2"      = dhvm(caugi(Z %-->% X, X %-->% Y, U %-->% X + Y)),
  "IV, |Z|=3, |X|=|Y|=2"   = dhvm(caugi(Z %-->% X, X %-->% Y, U %-->% X + Y), nvals = c(Z = 3)),
  "IV, |Z|=4, |X|=|Y|=2"   = dhvm(caugi(Z %-->% X, X %-->% Y, U %-->% X + Y), nvals = c(Z = 4)),
  "IV, |Z|=|X|=|Y|=3"      = dhvm(caugi(Z %-->% X, X %-->% Y, U %-->% X + Y), nvals = c(Z = 3, X = 3, Y = 3)),
  "Fig 4 right"            = dhvm(caugi(V1 %-->% V2 %-->% V3 %-->% V4, V2 %-->% V4, U2 %-->% V2 + V4)),
  "X -> A <- U -> B <- Y"  = dhvm(caugi(X %-->% A, Y %-->% B, U %-->% A + B)),
  "Fig 7 merged"           = dhvm_merge_latents(dhvm(caugi(V1 %-->% V2 + V6, V2 %-->% V3, V3 %-->% V4, V4 %-->% V5, V6 %-->% V3,
                                                           U1 %-->% V2 + V4, U2 %-->% V1 + V3 + V6, U3 %-->% V4 + V5))),
  "Tripartite Bell"        = dhvm(caugi(X %-->% V1, Y %-->% V2, Z %-->% V3, U %-->% V1 + V2 + V3))
)
stopifnot(all(skip %in% names(graphs)))
graphs <- graphs[setdiff(names(graphs), skip)]

## Table 1: label in the paper, and the counts for the largest district of each case:
## rows of B, columns of B, distinct columns, inequalities, equalities, nontrivial
## inequalities, nontrivial equalities
paper <- list(
  "IV, |Z|=|X|=|Y|=2"     = list("IV, $|Z|=|X|=|Y|=2$", c(8, 16, 12, 12, 2, 4, 0)),
  "IV, |Z|=3, |X|=|Y|=2"  = list("IV, $|Z|=3$, $|X|=|Y|=2$", c(12, 32, 28, 48, 3, 36, 0)),
  "IV, |Z|=4, |X|=|Y|=2"  = list("IV, $|Z|=4$, $|X|=|Y|=2$", c(16, 64, 60, 160, 4, 144, 0)),
  "IV, |Z|=|X|=|Y|=3"     = list("IV, $|Z|=|X|=|Y|=3$", c(27, 729, 333, 1395, 3, 1368, 0)),
  "Fig 4 right"           = list("Fig.~\\ref{fig:nested-ineq} (right), $\\{V_2,V_4\\}$", c(16, 64, 40, 24, 6, 8, 0)),
  "X -> A <- U -> B <- Y" = list("$X \\rightarrow A \\leftarrow U \\rightarrow B \\leftarrow Y$", c(16, 16, 16, 24, 8, 8, 0)),
  "Fig 7 merged"          = list("Fig.~\\ref{fig:incomp}, merged $\\{V_2,V_4,V_5\\}$", c(32, 64, 48, 1128, 12, 1096, 6)),
  "Tripartite Bell"       = list("Tripartite Bell, Fig.~\\ref{fig:tripart}", c(64, 64, 64, 53856, 38, 53792, 0))
)

## A best effort description of the computer
cpu_ram <- function() {
  out <- function(cmd, args) tryCatch(system2(cmd, args, stdout = TRUE, stderr = FALSE), error = function(e) character(), warning = function(w) character())
  sys <- Sys.info()[["sysname"]]
  if (sys == "Linux") {
    c(grep("model name", readLines("/proc/cpuinfo"), value = TRUE)[1], grep("MemTotal", readLines("/proc/meminfo"), value = TRUE))
  } else if (sys == "Darwin") {
    c(out("sysctl", c("-n", "machdep.cpu.brand_string")), out("sysctl", c("-n", "hw.memsize")))
  } else {
    out("powershell", c("-NoProfile", "-Command",
      "(Get-CimInstance Win32_Processor).Name; (Get-CimInstance Win32_ComputerSystem).TotalPhysicalMemory"))
  }
}
loadNamespace("rcdd")                        # so that sessionInfo() records its version
writeLines(c(format(Sys.time(), "%Y-%m-%d %H:%M %Z"), unname(Sys.info()[c("sysname", "release", "machine")]),
             cpu_ram(), paste("Cores:", parallel::detectCores()), "", capture.output(sessionInfo())),
           paste0("table1-machine", stem, ".txt"))

## So that the first case does not pay for compiling the code
invisible(local({
  g <- graphs[[1]]; r <- dhvm_linear_relations(g); nontrivial_screen(g, r, dhvm_relations_to_polytope(r))
}))

format_time <- function(s) {
  if (s < 0.01) "$<0.01$" else if (s < 1) sprintf("%.2f", s) else if (s < 10) sprintf("%.1f", s) else sprintf("%.0f", s)
}
big <- function(n) if (n >= 10000) format(n, big.mark = ",", trim = TRUE) else as.character(n)

res <- list(); tex <- character()
for (nm in names(graphs)) {
  cat("Running:", nm, "\n"); flush.console()
  g   <- graphs[[nm]]
  rel <- dhvm_linear_relations(g)
  t_vh <- unname(system.time(tope <- dhvm_relations_to_polytope(rel))["elapsed"])
  t_sc <- unname(system.time(flag <- nontrivial_screen(g, rel, tope))["elapsed"])
  run_red <- check_redundancy && nm != "Tripartite Bell"
  t_ir <- NA_real_
  if (run_red) t_ir <- unname(system.time(Hirr <- lapply(tope$HrepQ, \(h) rcdd::redundant(h, representation = "H")$output))["elapsed"])
  cat("  V-to-H:", t_vh, "s  nontrivial screen:", t_sc, "s\n"); flush.console()
  case <- list()
  for (j in seq_along(tope$Hrep)) {
    H <- tope$Hrep[[j]]; V <- tope$Vrep[[j]]
    case[[j]] <- data.frame(
      graph = nm, district = names(tope$Hrep)[j], members = length(rel$district_parms$poterms[[j]]$out),
      rows_B = ncol(V) - 2, cols_B_all = length(unique(unlist(rel$relation[[j]]))), cols_B_distinct = nrow(V),
      n_ineq = sum(H[, 1] == 0), n_eq = sum(H[, 1] == 1),
      n_nontrivial_ineq = sum(flag[[j]] & H[, 1] == 0), n_nontrivial_eq = sum(flag[[j]] & H[, 1] == 1),
      n_redundant_removed = if (run_red) nrow(H) - nrow(Hirr[[j]]) else NA,
      sec_VtoH = t_vh, sec_screen = t_sc, sec_irredundant = t_ir)
  }
  case <- do.call(rbind, case)
  res[[nm]] <- case
  r <- case[which.max(case$n_ineq), ]
  counts <- unlist(r[c("rows_B", "cols_B_all", "cols_B_distinct", "n_ineq", "n_eq", "n_nontrivial_ineq", "n_nontrivial_eq")])
  if (!all(counts == paper[[nm]][[2]]))
    stop("The counts for ", nm, " differ from Table 1: ", paste(counts, collapse = " "))
  tex <- c(tex, paste0(paste(c(paper[[nm]][[1]], r$rows_B, r$cols_B_all, r$cols_B_distinct, big(r$n_ineq), r$n_eq,
                               big(r$n_nontrivial_ineq), r$n_nontrivial_eq, format_time(t_vh), format_time(t_sc)), collapse = " & "), " \\\\"))
  all_res <- do.call(rbind, res)
  write.csv(all_res, paste0("table1-benchmarks", stem, ".csv"), row.names = FALSE)
  writeLines(tex, paste0("table1-rows", stem, ".tex"))
}
print(all_res, row.names = FALSE)
cat("\nThe counts agree with Table 1.\n\nRows of Table 1:\n")
cat(tex, sep = "\n")


==> anc/11-kedagni-mourifie.R <==
## Comparison with Kedagni and Mourifie (2020), "Generalized instrumental inequalities".
##
## Setting: binary treatment D (= X in the software), discrete outcome Y and instrument Z
## with finitely many values, and the exclusion restriction. Kedagni and Mourifie (KM)
## derive inequalities (12)-(14), one family for each partition of the outcome's values,
## that must hold under joint statistical independence (Y0, Y1) _||_ Z. For binary Y they
## prove these are also sufficient (their Theorem 1).
##
## Our method gives the complete set of constraints for the instrumental variable graph,
## which corresponds to the stronger random assignment assumption {Y0, Y1, (D_z)} _||_ Z.
## Both sets of constraints are linear in q_yd(z) = P(Y = y, D = d | Z = z), which is
## our P*(X = d, Y = y | Z = z). So both define polytopes in the same space, and we can
## compare them exactly by computing their vertices (in exact rational arithmetic).
source("common.R")

## All set partitions of a vector
set_partitions <- function(x) {
  if (length(x) == 1) return(list(list(x)))
  out <- list()
  for (p in set_partitions(x[-1])) {
    for (i in seq_along(p)) { q <- p; q[[i]] <- c(x[1], q[[i]]); out[[length(out) + 1]] <- q }
    out[[length(out) + 1]] <- c(list(x[1]), p)
  }
  out
}

km_compare <- function(ny, nz) {
  g  <- dhvm(caugi(Z %-->% X, X %-->% Y, U %-->% X + Y), nvals = c(Y = ny, Z = nz))
  cn <- meraconstraints(g)
  lev <- entry_levels(cn, 1)[, c("X", "Y", "Z")]
  n  <- nrow(lev)
  idx <- function(d, y, z) which(lev$X == d & lev$Y == y & lev$Z == z)
  Y <- 0:(ny - 1); Z <- 0:(nz - 1)

  rows <- list(); rhs <- c()
  add <- function(a, b) { rows[[length(rows) + 1]] <<- a; rhs <<- c(rhs, b) }
  qA <- function(a, A, d, z, s = 1) { for (y in A) a[idx(d, y, z)] <- a[idx(d, y, z)] + s; a }

  for (d in 0:1) {                       # (12): sum_y sup_z q_yd(z) <= 1
    for (zs in as.list(as.data.frame(t(expand.grid(rep(list(Z), ny)))))) {
      a <- numeric(n); for (k in seq_along(Y)) a <- qA(a, Y[k], d, zs[k]); add(a, 1)
    }
  }
  for (P in set_partitions(Y)) {
    np <- length(P)
    for (d in 0:1) for (A in P) {       # (13): sum_{y in A} sup_z q_yd(z) <= sum_B inf_z [q_Ad(z) + q_B,1-d(z)]
      for (zs in as.list(as.data.frame(t(expand.grid(rep(list(Z), length(A) + np)))))) {
        a <- numeric(n)
        for (k in seq_along(A)) a <- qA(a, A[k], d, zs[k])
        for (b in seq_len(np)) {
          w <- zs[length(A) + b]
          a <- qA(a, A, d, w, -1); a <- qA(a, P[[b]], 1 - d, w, -1)
        }
        add(a, 0)
      }
    }
    pairs <- expand.grid(i = seq_len(np), j = seq_len(np))   # (14): 1 <= sum_{A,B} inf_z [q_A0(z) + q_B1(z)]
    for (zs in as.list(as.data.frame(t(expand.grid(rep(list(Z), nrow(pairs))))))) {
      a <- numeric(n)
      for (k in seq_len(nrow(pairs))) {
        a <- qA(a, P[[pairs$i[k]]], 0, zs[k], -1); a <- qA(a, P[[pairs$j[k]]], 1, zs[k], -1)
      }
      add(a, -1)
    }
  }
  A_km <- unique(cbind(rhs, do.call(rbind, rows)))
  message(sprintf("[%s] KM inequalities built: %d distinct", format(Sys.time(), "%H:%M:%S"), nrow(A_km)))

  ## KM polytope = KM inequalities + probability simplices, in rcdd H format [l, b, -A]
  simplex_eq <- t(sapply(Z, \(z) as.numeric(lev$Z == z)))
  H_km <- rbind(cbind(0, A_km[, 1], -A_km[, -1]),            # a q <= b
                cbind(0, 0, diag(n)),                          # q >= 0
                cbind(1, -1, simplex_eq))                      # sum_{d,y} q(z) = 1
  message(sprintf("[%s] computing vertices of KM polytope", format(Sys.time(), "%H:%M:%S")))
  V_km <- rcdd::scdd(rcdd::d2q(H_km), representation = "H")$output
  message(sprintf("[%s] done", format(Sys.time(), "%H:%M:%S")))
  V_km <- V_km[V_km[, 1] == "0" & V_km[, 2] == "1", -(1:2), drop = FALSE]   # vertices
  V_our <- rcdd::q2d(cn$polytope$Vrep[[1]])
  V_our <- unique(V_our[, -(1:2), drop = FALSE])
  key <- function(M) apply(M, 1, paste, collapse = ",")
  k_km  <- key(rcdd::q2d(V_km)); k_our <- key(V_our)

  ## Our facets that some KM vertex violates (constraints missing from KM's set)
  H <- cn$polytope$Hrep[[1]]
  Vk <- rcdd::q2d(V_km)
  lhs <- Vk %*% t(-H[, -(1:2)])
  viol <- which(apply(sweep(lhs, 2, H[, 2], "-") > 1e-9, 2, any))

  list(ny = ny, nz = nz, n_km_ineq = nrow(A_km), n_our_ineq = sum(H[, 1] == 0),
       v_km = length(k_km), v_our = length(k_our),
       km_valid = all(sweep(V_our %*% t(A_km[, -1]), 2, A_km[, 1], "-") <= 1e-9),
       equal = setequal(k_km, k_our), extra_vertices = Vk[!(k_km %in% k_our), , drop = FALSE],
       missing = if (length(viol)) hrep_to_text(H[viol, , drop = FALSE], cn$functional_relations$probstarform[[1]]) else character(),
       lev = lev)
}

## Binary outcome with binary and ternary instruments (a few seconds). Larger cases,
## e.g. c(2, 4) or a ternary outcome c(3, 2), take much longer.
for (case in list(c(2, 2), c(2, 3))) {
  section(sprintf("|Y| = %d, |D| = 2, |Z| = %d", case[1], case[2]))
  t <- system.time(r <- km_compare(case[1], case[2]))["elapsed"]
  cat(sprintf("KM inequalities (distinct): %d   our inequality constraints: %d\n", r$n_km_ineq, r$n_our_ineq))
  cat(sprintf("Vertices of KM polytope: %d   vertices of our polytope: %d\n", r$v_km, r$v_our))
  cat("All KM inequalities hold on our polytope (KM valid for the graph):", r$km_valid, "\n")
  cat("Polytopes identical:", r$equal, sprintf("  (%.1f s)\n", t))
  if (!r$equal) {
    cat("Our constraints violated by some vertex of the KM polytope:", length(r$missing), "\n")
    cat(head(r$missing, 5), sep = "\n")
    cat("One KM vertex outside our polytope, P*(X, Y | Z) in the order X, Y, Z:\n")
    print(cbind(r$lev, q = MASS::fractions(r$extra_vertices[1, ])))
  }
}


==> anc/12-pearl-bonet-insufficient.R <==
## Kedagni and Mourifie (2020) state that Pearl's instrumental inequality and Bonet's (2001)
## inequality are not sufficient to detect all violations of the instrumental variable
## assumptions (their numerical illustration is in their Supplementary Material). Here
## "Bonet's inequality" is a single inequality, their (10) with y = d = 0, in one labelling
## of the outcome and treatment values. This script constructs such an example for binary
## treatment D (= X), binary outcome Y and a three-level instrument Z, and checks it exactly
## against the complete constraints. It then shows that Pearl's inequality together with
## all relabellings of Bonet's inequality (all four versions of (10)) is complete, as Bonet
## showed using the same polytope method.
##
## Notation: q_yd(z) = P(Y = y, D = d | Z = z) = P*(X = d, Y = y | Z = z).
source("common.R")

nz <- 3
g  <- dhvm(caugi(Z %-->% X, X %-->% Y, U %-->% X + Y), nvals = c(Z = nz))
cn <- meraconstraints(g)
lev <- entry_levels(cn, 1)[, c("X", "Y", "Z")]
n   <- nrow(lev); Zs <- 0:(nz - 1)
idx <- function(d, y, z) which(lev$X == d & lev$Y == y & lev$Z == z)
q   <- function(y, d, z, s = 1) { a <- numeric(n); a[idx(d, y, z)] <- s; a }
grid <- function(k) as.list(as.data.frame(t(expand.grid(rep(list(Zs), k)))))

## Each family returns rows c(b, a) meaning a . q <= b; every sup or inf over z becomes
## one inequality for each choice of instrument values.
pearl <- function() do.call(rbind, lapply(0:1, \(d) do.call(rbind, lapply(grid(2), \(z)
  c(1, q(0, d, z[1]) + q(1, d, z[2]))))))
## (10), in the form
##   d = 1: q_y1(z) <= [q_00(w1) + q_y1(w1)] + [q_10(w2) + q_y1(w2)]
##   d = 0: q_y0(z) <= [q_y0(w1) + q_01(w1)] + [q_y0(w2) + q_11(w2)]
ineq10 <- function(y, d) do.call(rbind, lapply(grid(3), \(z) {
  w1 <- z[2]; w2 <- z[3]
  rhs <- if (d == 1) q(0, 0, w1) + q(y, 1, w1) + q(1, 0, w2) + q(y, 1, w2)
         else        q(y, 0, w1) + q(0, 1, w1) + q(y, 0, w2) + q(1, 1, w2)
  c(0, q(y, d, z[1]) - rhs)
}))
bonet <- function() ineq10(0, 0)                    # q_00(z) <= q_0(w1) + q_00+11(w2)
## (11): 1 <= sum_{i,j} [q_i0(w_ij) + q_j1(w_ij)]
ineq11 <- function() do.call(rbind, lapply(grid(4), \(w) {
  a <- numeric(n); k <- 0
  for (i in 0:1) for (j in 0:1) { k <- k + 1; a <- a - q(i, 0, w[k]) - q(j, 1, w[k]) }
  c(-1, a)
}))
ineq10_all <- function() rbind(ineq10(0, 0), ineq10(1, 0), ineq10(0, 1), ineq10(1, 1))

polytope_vertices <- function(R) {
  simplex <- t(sapply(Zs, \(z) as.numeric(lev$Z == z)))
  H <- rbind(cbind(0, R[, 1], -R[, -1]), cbind(0, 0, diag(n)), cbind(1, -1, simplex))
  V <- rcdd::scdd(rcdd::d2q(unique(H)), representation = "H")$output
  rcdd::q2d(V[V[, 1] == "0" & V[, 2] == "1", -(1:2), drop = FALSE])
}
holds <- function(R, p) all(R[, -1, drop = FALSE] %*% p <= R[, 1] + 1e-12)
H_our <- cn$polytope$Hrep[[1]]
in_model <- function(p) hrep_test(H_our, p)

V_pb <- polytope_vertices(rbind(pearl(), bonet()))
outside <- which(!apply(V_pb, 1, in_model))
cat("Vertices of the Pearl + Bonet polytope:", nrow(V_pb), "\n")
cat("  of which incompatible with the instrumental variable model:", length(outside), "\n")

## Turn one such vertex into a strictly positive distribution by mixing it with the
## uniform distribution (q_yd(z) = 1/4), which lies inside every polytope here.
v <- V_pb[outside[1], ]
u <- rep(1/4, n)
p <- 0.9 * v + 0.1 * u
cat("\nExample: q = 0.9 * vertex + 0.1 * uniform\n")
tab <- data.table(lev)[, q := as.character(MASS::fractions(p))]
print(dcast(tab, Z ~ paste0("q_", Y, X), value.var = "q"))

cat("\nPearl's inequality (9) holds:            ", holds(pearl(), p), "\n")
cat("Bonet's inequality holds:                ", holds(bonet(), p), "\n")
for (yd in list(c(0, 0), c(1, 0), c(0, 1), c(1, 1)))
  cat(sprintf("Inequality (10) with y = %d, d = %d holds:  ", yd[1], yd[2]), holds(ineq10(yd[1], yd[2]), p), "\n")
cat("Inequality (11) holds:                   ", holds(ineq11(), p), "\n")
cat("Compatible with the IV model (complete): ", in_model(p), "\n")

viol <- !hrep_test(H_our, p, which = TRUE)
section("Complete constraints violated by the example, in terms of P*")
cat(hrep_to_text(H_our[viol, , drop = FALSE], cn$functional_relations$probstarform[[1]]), sep = "\n")

section("Which sets of inequalities are complete? (|Z| = 3)")
V_our <- unique(rcdd::q2d(cn$polytope$Vrep[[1]])[, -(1:2)])
key <- function(M) apply(round(M, 10), 1, paste, collapse = ",")
compare_set <- function(R, label) {
  V <- polytope_vertices(R)
  cat(sprintf("%-40s vertices %3d, outside the model %3d, identical to the complete set: %s\n",
              label, nrow(V), sum(!apply(V, 1, in_model)), setequal(key(V), key(V_our))))
}
compare_set(rbind(pearl(), bonet()),                "Pearl + Bonet (y = d = 0 only)")
compare_set(rbind(pearl(), ineq10_all()),           "Pearl + all relabellings of Bonet (10)")
compare_set(rbind(pearl(), ineq10_all(), ineq11()), "Pearl + (10) + (11)")


==> anc/13-inequality-criterion.R <==
## Section 4.3, Remark 3 and its converse (not claimed in the paper): exhaustive check of the graphical
## criterion for when a c-degree 1 district has inequality constraints. Districts: members
## M1..Mk sharing one latent U, with exogenous binary external parents E1..Em. For each
## graph, compare
##   (a) whether the district contains an instrumental-type or Bell-type structure
##       (Remark 3), with
##   (b) whether the district polytope has inequality constraints beyond the probability
##       constraints and its own equality constraints (exact polytope comparison).
## As cross-checks, also compare (b) with Proposition 4(ii), and with whether the district
## is "saturated" after adding HLP edges. The last part classifies the examples in the paper.
source("common.R")

## ---- structures of Remark 3 ----------------------------------------------------
## pa: named list of parent sets of the members; ext: the external parents.
## All directed paths from W through members.
member_paths <- function(pa, W, members) {
  out <- list()
  extend <- function(p) for (m in members) if (p[length(p)] %in% pa[[m]] && !(m %in% p)) {
    q <- c(p, m); out[[length(out) + 1]] <<- q; extend(q)
  }
  extend(W)
  out
}
structures <- function(pa, members, ext) {
  paths <- lapply(setNames(ext, ext), member_paths, pa = pa, members = members)
  reaches <- function(W, V) any(vapply(paths[[W]], \(p) p[length(p)] == V, logical(1)))
  instrumental <- FALSE; bell <- FALSE
  for (W in ext) for (p in paths[[W]]) {
    A <- p[length(p)]
    for (B in setdiff(members, A))
      if (A %in% pa[[B]] && !(B %in% p) && !any(p[-length(p)] %in% pa[[B]])) instrumental <- TRUE
  }
  for (A in members) for (B in setdiff(members, A)) for (WA in ext) for (WB in ext)
    if (reaches(WA, A) && !reaches(WA, B) && reaches(WB, B) && !reaches(WB, A)) bell <- TRUE
  c(instrumental = instrumental, bell = bell)
}

## ---- graphical criterion ----------------------------------------------------------
## pa: named list of parent sets (members and externals; every member also has "U").
is_ancestor <- function(pa, a, b) {          # is a an ancestor of b?
  front <- pa[[b]]; seen <- character()
  while (length(front)) {
    x <- front[1]; front <- front[-1]
    if (x == a) return(TRUE)
    if (!(x %in% seen) && !is.null(pa[[x]])) { seen <- c(seen, x); front <- c(front, pa[[x]]) }
  }
  FALSE
}
saturated_after_hlp <- function(pa, members) {
  ## depth-first search over HLP edge additions; TRUE if some sequence reaches a saturated district
  key <- function(pa) paste(sapply(members, \(m) paste(sort(pa[[m]]), collapse = "")), collapse = "|")
  visited <- new.env()
  is_saturated <- function(pa) {
    ## all pairs adjacent and each member's parents contain all earlier members and their parents
    ord <- members[order(sapply(members, \(m) sum(sapply(members, \(o) o != m && is_ancestor(pa, o, m)))))]
    for (j in seq_along(ord)) {
      earlier <- ord[seq_len(j - 1)]
      need <- unique(c(earlier, unlist(pa[earlier])))
      if (!all(need %in% pa[[ord[j]]])) return(FALSE)
    }
    TRUE
  }
  dfs <- function(pa) {
    k <- key(pa); if (!is.null(visited[[k]])) return(FALSE); visited[[k]] <- TRUE
    if (is_saturated(pa)) return(TRUE)
    for (a in members) for (b in members) {
      if (a == b || a %in% pa[[b]] || b %in% pa[[a]]) next
      if (all(pa[[a]] %in% pa[[b]]) && !is_ancestor(pa, b, a)) {
        pa2 <- pa; pa2[[b]] <- c(pa2[[b]], a)
        if (dfs(pa2)) return(TRUE)
      }
    }
    FALSE
  }
  dfs(pa)
}

## ---- polytope check -------------------------------------------------------------
has_inequalities <- function(cn, j) {
  H <- cn$polytope$Hrep[[j]]
  lev <- cn$functional_relations$problevels[[j]]
  dov <- cn$functional_relations$district_parms$poterms[[j]]$do
  n <- ncol(H) - 2
  blocks <- if (length(dov)) interaction(lev[, dov, drop = FALSE], drop = TRUE) else factor(rep(1, n))
  simplex <- t(sapply(levels(blocks), \(b) as.numeric(blocks == b)))
  if (is.null(dim(simplex))) simplex <- matrix(simplex, nrow = 1)
  Heq <- H[H[, 1] == 1, , drop = FALSE]
  Hrel <- rbind(Heq, cbind(0, 0, diag(n)), cbind(1, -1, simplex))      # equalities + simplices
  Vrel <- rcdd::scdd(rcdd::d2q(Hrel), representation = "H")$output
  Vrel <- rcdd::q2d(Vrel[Vrel[, 1] == "0", -(1:2), drop = FALSE])
  ## the relaxed polytope equals ours iff all its vertices satisfy our inequalities
  !all(apply(Vrel, 1, \(p) hrep_test(H, p)))
}

## ---- enumeration ----------------------------------------------------------------
results <- list()
run_case <- function(k, ext_targets, internal) {
  members <- paste0("M", 1:k); exts <- if (length(ext_targets)) paste0("E", seq_along(ext_targets)) else character()
  pa <- setNames(lapply(members, \(m) "U"), members)
  for (e in seq_along(ext_targets)) for (t in ext_targets[[e]]) pa[[members[t]]] <- c(pa[[members[t]]], exts[e])
  for (ed in internal) pa[[members[ed[2]]]] <- c(pa[[members[ed[2]]]], members[ed[1]])
  edges <- unlist(lapply(members, \(m) {
    p <- setdiff(pa[[m]], "U")
    if (length(p)) paste0(p, " %-->% ", m) else character()
  }))
  edges <- c(edges, paste0("U %-->% ", paste(members, collapse = " + ")))
  g <- dhvm(eval(parse(text = paste0("caugi(", paste(edges, collapse = ", "), ")"))))
  cn <- meraconstraints(g)
  j <- which(sapply(cn$functional_relations$district_parms$poterms, \(x) setequal(x$out, members)))
  if (!length(j)) return(NULL)
  H <- cn$polytope$Hrep[[j]]
  st <- structures(pa, members, exts)
  data.frame(graph = paste(edges, collapse = "; "), instrumental = st[["instrumental"]], bell = st[["bell"]],
             saturated = saturated_after_hlp(pa, members), inequalities = has_inequalities(cn, j),
             proposition4 = any(cn$nontrivial[[j]] & H[, 1] == 0))
}

subsets <- function(k) unlist(lapply(1:k, \(s) combn(k, s, simplify = FALSE)), recursive = FALSE)
cases <- list()
for (k in 2:3) {
  pairs <- combn(k, 2, simplify = FALSE)
  internals <- unlist(lapply(0:length(pairs), \(s) combn(length(pairs), s, \(i) pairs[i], simplify = FALSE)), recursive = FALSE)
  for (m in 0:(if (k == 2) 2 else 1)) {
    ext_choices <- if (m == 0) list(list()) else apply(expand.grid(rep(list(seq_along(subsets(k))), m)), 1, \(r) subsets(k)[r], simplify = FALSE)
    for (et in ext_choices) for (int in internals) cases[[length(cases) + 1]] <- list(k = k, et = et, int = int)
  }
}
cat("Number of districts:", length(cases), "\n")
for (i in seq_along(cases)) {
  cs <- cases[[i]]
  r <- run_case(cs$k, cs$et, cs$int)
  if (!is.null(r)) { results[[length(results) + 1]] <- r; cat(sprintf("%3d %-5s %-5s %-5s %s\n", i, r$instrumental, r$bell, r$inequalities, r$graph)); flush.console() }
}
res <- do.call(rbind, results)
res$structure <- res$instrumental | res$bell
cat("\nContains a structure of Remark 3 vs. has inequality constraints:\n")
print(table(structure = res$structure, inequalities = res$inequalities, useNA = "ifany"))
cat("\nType of structure, among the districts with inequality constraints:\n")
print(table(instrumental = res$instrumental[res$inequalities], bell = res$bell[res$inequalities]))
cat("\nProposition 4(ii) vs. has inequality constraints:\n")
print(table(proposition4 = res$proposition4, inequalities = res$inequalities, useNA = "ifany"))
cat("\nSaturated after adding HLP edges vs. has inequality constraints:\n")
print(table(saturated = res$saturated, inequalities = res$inequalities, useNA = "ifany"))
write.csv(res, "inequality-criterion-results.csv", row.names = FALSE)

## ---- the examples of Section 4.3 ---------------------------------------------------
section("Structures in the examples of Section 4.3")
examples <- list(
  "IV"                    = dhvm(caugi(Z %-->% X, X %-->% Y, U %-->% X + Y)),
  "Sequential IV"         = dhvm(caugi(V1 %-->% V2 %-->% V3 %-->% V4 %-->% V5, U2 %-->% V2 + V3, U3 %-->% V4 + V5)),
  "Fig 4 left"            = dhvm(caugi(V1 %-->% V2 %-->% V3 %-->% V4, V1 %-->% V4, U2 %-->% V2 + V4)),
  "Fig 4 right"           = dhvm(caugi(V1 %-->% V2 %-->% V3 %-->% V4, V2 %-->% V4, U2 %-->% V2 + V4)),
  "X -> A <- U -> B <- Y" = dhvm(caugi(X %-->% A, Y %-->% B, U %-->% A + B)),
  "Verma graph"           = dhvm(caugi(A %-->% B %-->% C %-->% D, U %-->% B + D)),
  "Tripartite Bell"       = dhvm(caugi(X %-->% V1, Y %-->% V2, Z %-->% V3, U %-->% V1 + V2 + V3)),
  "Front door"            = dhvm(caugi(A %-->% M %-->% Y, U1 %-->% A + Y)),
  "Half Bell (not in paper)" = dhvm(caugi(W %-->% A, U %-->% A + B)),
  "Fig 7 merged"          = dhvm_merge_latents(dhvm(caugi(V1 %-->% V2 + V6, V2 %-->% V3, V3 %-->% V4, V4 %-->% V5, V6 %-->% V3,
                                                          U1 %-->% V2 + V4, U2 %-->% V1 + V3 + V6, U3 %-->% V4 + V5)))
)
tab <- do.call(rbind, lapply(names(examples), \(nm) {
  g  <- examples[[nm]]
  dp <- dhvm_district_params(g)
  do.call(rbind, lapply(seq_along(dp$poterms), \(j) {
    members <- dp$poterms[[j]]$out; ext <- dp$poterms[[j]]$do
    pa <- setNames(lapply(members, \(m) parents(g$caugi_graph, nodes = m)), members)
    st <- structures(pa, members, ext)
    data.frame(graph = nm, district = names(dp$poterms)[j], instrumental = st[["instrumental"]], bell = st[["bell"]])
  }))
}))
print(tab, row.names = FALSE)


==> anc/14-nontrivial-criterion.R <==
## Section 3.3, Proposition 4: which constraints are nontrivial, its relation to the nested
## Markov model, and why the equality constraints must be used.
source("common.R")

graphs <- list(
  "IV"                    = dhvm(caugi(Z %-->% X, X %-->% Y, U %-->% X + Y)),
  "Front door"            = dhvm(caugi(A %-->% M %-->% Y, U1 %-->% A + Y)),
  "Fig 4 left"            = dhvm(caugi(V1 %-->% V2 %-->% V3 %-->% V4, V1 %-->% V4, U2 %-->% V2 + V4)),
  "Fig 4 right"           = dhvm(caugi(V1 %-->% V2 %-->% V3 %-->% V4, V2 %-->% V4, U2 %-->% V2 + V4)),
  "X -> A <- U -> B <- Y" = dhvm(caugi(X %-->% A, Y %-->% B, U %-->% A + B)),
  "Verma graph"           = dhvm(caugi(A %-->% B %-->% C %-->% D, U %-->% B + D)),
  "Fig 7 merged"          = dhvm_merge_latents(dhvm(caugi(V1 %-->% V2 + V6, V2 %-->% V3, V3 %-->% V4, V4 %-->% V5, V6 %-->% V3,
                                                          U1 %-->% V2 + V4, U2 %-->% V1 + V3 + V6, U3 %-->% V4 + V5)))
)
d2 <- meraconstraints:::district_levels; ir <- meraconstraints:::indicator_rows
cs <- meraconstraints:::closed_member_sets; mr <- meraconstraints:::margin_rows
rk <- function(m) if (is.null(m) || !nrow(m)) 0L else qr(m)$rank

## ---- counts, and the margin equations of the sets closed in the district ------------
## N and O are the equations of Proposition 4. M adds the sets that are closed in the
## district (they contain every member that is a parent of a member) but not closed.
section("Counts by district, and the equations that span the equality constraints")
rows <- list()
for (nm in names(graphs)) {
  g   <- graphs[[nm]]; cn <- meraconstraints(g); rel <- cn$functional_relations
  obs <- subset(g$nodes_data, latent == FALSE)$name
  anc <- lapply(setNames(obs, obs), \(v) intersect(ancestors(g$caugi_graph, nodes = v), obs))
  for (j in seq_along(cn$polytope$Hrep)) {
    H   <- cn$polytope$Hrep[[j]]; f <- cn$nontrivial[[j]]
    lev <- d2(rel, j); mem <- rel$district_parms$poterms[[j]]$out; ext <- rel$district_parms$poterms[[j]]$do
    pa  <- lapply(setNames(mem, mem), \(m) intersect(parents(g$caugi_graph, nodes = m), obs))
    ext_pa <- lapply(pa, intersect, ext)
    closed <- cs(mem, anc)
    in_district <- Filter(\(S) all(intersect(unlist(pa[S]), mem) %in% S), cs(mem, lapply(anc, \(a) character())))
    extra <- Filter(\(S) !any(vapply(closed, setequal, logical(1), S)), in_district)
    N <- ir(lev, ext)
    O <- do.call(rbind, lapply(closed, mr, lev = lev, ext = ext, ext_pa = ext_pa))
    M <- do.call(rbind, lapply(extra, mr, lev = lev, ext = ext, ext_pa = ext_pa))
    E <- -H[H[, 1] == 1, -(1:2), drop = FALSE]
    ## Proposition 4(ii): trivial inequalities are exactly the nonnegativity constraints
    k <- nonnegativity_entries(cn, j)
    stopifnot(identical(is.na(k), unname(f[H[, 1] == 0])), length(unique(k[!is.na(k)])) == sum(!is.na(k)))
    rows[[length(rows) + 1]] <- data.frame(graph = nm, district = names(cn$polytope$Hrep)[j],
      ineq = sum(H[, 1] == 0), nontrivial_ineq = sum(f & H[, 1] == 0), eq = nrow(E), nontrivial_eq = sum(f & H[, 1] == 1),
      rank_NO = rk(rbind(N, O)), rank_He = rk(rbind(N, O, E)), rank_NOM = rk(rbind(N, O, M)),
      closed_in_district_only = paste(vapply(extra, paste, "", collapse = ","), collapse = "; "))
  }
}
print(do.call(rbind, rows), row.names = FALSE)

## ---- the row used as an example in Section 3.3 ---------------------------------------
section("X -> A <- U -> B <- Y: the row p(00 | 11) <= p(00 | 10) + p(01 | 10)")
g <- graphs[["X -> A <- U -> B <- Y"]]; cn <- meraconstraints(g)
H <- cn$polytope$Hrep[[1]]; lev <- entry_levels(cn, 1)
p <- function(a, b, x, y) with(lev, as.numeric(A == a & B == b & X == x & Y == y))
h <- p(0, 0, 1, 1) - p(0, 0, 1, 0) - p(0, 1, 1, 0)
i <- which(H[, 1] == 0 & H[, 2] == 0 & apply(H[, -(1:2)], 1, \(r) all(-r == h)))
cat("Row of the H-representation:", i, "  nontrivial:", cn$nontrivial[[1]][i], "\n")
V <- rcdd::q2d(cn$polytope$Vrep[[1]])[, -(1:2)]
on <- V[as.vector(V %*% h) == 0, , drop = FALSE]
cat("Vertices on its facet:", nrow(on), "  of which p(01 | 11) = 0:", sum(on %*% p(0, 1, 1, 1) == 0), "\n")
cat("Maximum over the product of simplices (bound 0):",
    sum(tapply(h, paste(lev$X, lev$Y), max)), "\n")
E <- H[H[, 1] == 1, -1, drop = FALSE]
cat("Equal to p(01 | 11) >= 0 after adding equality constraints:",
    qr(rbind(E, c(0, h + p(0, 1, 1, 1))))$rank == qr(E)$rank, "\n")

## ---- invariance: rewriting rows changes the old screen, not Proposition 4 -------------
section("Adding random combinations of the equality rows to the inequality rows")
set.seed(1)
rel  <- cn$functional_relations; tope <- cn$polytope
eq   <- H[, 1] == 1
H2   <- H
H2[!eq, -1] <- H[!eq, -1] + matrix(sample(-2:2, sum(!eq) * sum(eq), TRUE), sum(!eq)) %*% H[eq, -1]
tope2 <- tope; tope2$Hrep[[1]] <- H2; tope2$HrepQ[[1]] <- rcdd::d2q(H2)
cat("Inequalities flagged by the simplex screen, as returned:", sum(prob_simplex_screen(rel, tope$Hrep)[[1]][!eq]),
    "  rewritten:", sum(prob_simplex_screen(rel, tope2$Hrep)[[1]][!eq]), "\n")
cat("Nontrivial by Proposition 4, as returned:", sum(cn$nontrivial[[1]][!eq]),
    "  rewritten:", sum(nontrivial_screen(g, rel, tope2)[[1]][!eq]), "\n")

## ---- linear programming check of Proposition 4(ii) ------------------------------------
section("Maximizing each inequality over the simplices and the equality constraints")
for (nm in setdiff(names(graphs), "Fig 7 merged")) {
  cn <- meraconstraints(graphs[[nm]])
  agree <- sapply(seq_along(cn$polytope$Hrep), \(j) {
    H <- cn$polytope$Hrep[[j]]; eq <- H[, 1] == 1
    Q <- rbind(H[eq, , drop = FALSE], cbind(0, 0, diag(ncol(H) - 2)))
    lp <- vapply(which(!eq), \(r) {
      s <- rcdd::lpcdd(rcdd::d2q(Q), rcdd::d2q(-H[r, -(1:2)]), minimize = FALSE)
      rcdd::q2d(s$optimal.value) > H[r, 2] + 1e-9
    }, logical(1))
    identical(unname(cn$nontrivial[[j]][!eq]), lp)
  })
  cat(sprintf("%-24s agrees in every district: %s\n", nm, all(agree)))
}


==> anc/15-zero-probabilities.R <==
## Section 3.2, Remark 2: distributions with zero probabilities. Each product of Proposition 1
## is read from left to right, and the first factor that is not positive decides the entry:
## if it is zero the entry is zero, and if it is undefined the entry is free. Then P is in the
## model if and only if it satisfies the conditional independencies and p = B r holds on the
## entries that are not free, for some probability vector r.
source("common.R")
set.seed(20261102)
zero <- 1e-13

setup <- function(g) {
  cn   <- meraconstraints(g)
  obs  <- subset(g$nodes_data, latent == FALSE)$name
  ord  <- intersect(topological_sort(g$caugi_graph), obs)
  grid <- do.call(expand.grid, lapply(setNames(obs, obs), \(v) seq_len(subset(g$nodes_data, name == v)$nvals) - 1))
  list(g = g, cn = cn, obs = obs, ord = ord, grid = grid)
}

## The entries of p for district j under the rule of Remark 2, with NA for a free entry
pstar <- function(s, prob, j) {
  lev <- entry_levels(s$cn, j)
  pl  <- s$cn$functional_relations$district_parms$plist[[j]]
  mem <- s$ord[s$ord %in% names(pl)]
  vapply(seq_len(nrow(lev)), \(r) {
    val <- 1
    for (m in mem) {
      mask <- rep(TRUE, nrow(s$grid))
      for (w in pl[[m]]) mask <- mask & s$grid[[w]] == lev[r, w]
      den <- sum(prob[mask])
      if (den < zero) return(NA_real_)
      f <- sum(prob[mask & s$grid[[m]] == lev[r, m]]) / den
      if (f < zero) return(0)
      val <- val * f
    }
    val
  }, numeric(1))
}

## Smallest t such that |B r - p| <= t on the entries that are not free, by linear programming
gap <- function(s, p, j) {
  B  <- t(rcdd::q2d(s$cn$polytope$Vrep[[j]])[, -(1:2), drop = FALSE])
  ok <- !is.na(p)
  if (!any(ok)) return(0)
  Bs <- B[ok, , drop = FALSE]; ps <- p[ok]; nc <- ncol(B)
  H  <- rbind(cbind(0, ps, -Bs, 1), cbind(0, -ps, Bs, 1),   # b - A x >= 0, x = (r, t)
              cbind(0, 0, diag(nc + 1)), c(1, 1, rep(-1, nc), 0))
  rcdd::q2d(rcdd::lpcdd(rcdd::d2q(unname(H)), rcdd::d2q(c(rep(0, nc), 1)), minimize = TRUE)$optimal.value)
}
in_model <- function(s, prob, tol = 1e-8)
  all(vapply(seq_along(s$cn$polytope$Hrep), \(j) gap(s, pstar(s, prob, j), j), numeric(1)) <= tol)

sparse_r <- function(n) {
  k <- sample(1:min(4, n), 1); w <- rgamma(k, 1); r <- numeric(n)
  r[sample(n, k)] <- w / sum(w); r
}

graphs <- list(
  "IV"          = dhvm(caugi(Z %-->% X, X %-->% Y, U %-->% X + Y)),
  "Front door"  = dhvm(caugi(A %-->% M %-->% Y, U1 %-->% A + Y)),
  "Verma graph" = dhvm(caugi(A %-->% B %-->% C %-->% D, U %-->% B + D)),
  "Fig 4 right" = dhvm(caugi(V1 %-->% V2 %-->% V3 %-->% V4, V2 %-->% V4, U2 %-->% V2 + V4)),
  "Bell"        = dhvm(caugi(X %-->% A, Y %-->% B, U %-->% A + B)),
  "Sequential"  = dhvm(caugi(V1 %-->% V2 %-->% V3 %-->% V4 %-->% V5, U2 %-->% V2 + V3, U3 %-->% V4 + V5))
)
sets <- lapply(graphs, setup)

## ---- 1. Distributions in the model, from sparse response function distributions ------
## The entries that are not free must equal the true district factor, and the linear
## program must accept.
section("Distributions in the model, with many zero probabilities")
necessity <- function(s, nsim = 50) {
  mism <- 0; rej <- 0; nfree <- 0; nzero <- 0
  poterms <- s$cn$functional_relations$district_parms$poterms
  roots <- setdiff(s$obs, unlist(lapply(poterms, `[[`, "out")))
  for (it in seq_len(nsim)) {
    prob <- rep(1, nrow(s$grid)); truth <- list()
    for (j in seq_along(s$cn$polytope$Hrep)) {
      B <- t(rcdd::q2d(s$cn$polytope$Vrep[[j]])[, -(1:2), drop = FALSE])
      truth[[j]] <- as.vector(B %*% sparse_r(ncol(B)))
      lev  <- entry_levels(s$cn, j)
      key  <- do.call(paste, lev[names(lev)])
      gkey <- do.call(paste, s$grid[names(lev)])
      prob <- prob * truth[[j]][match(gkey, key)]
    }
    for (v in roots) {
      nv <- subset(s$g$nodes_data, name == v)$nvals
      pv <- rgamma(nv, 1); if (runif(1) < .3) pv[sample(nv, 1)] <- 0
      if (sum(pv) == 0) pv[1] <- 1
      prob <- prob * (pv / sum(pv))[s$grid[[v]] + 1]
    }
    stopifnot(abs(sum(prob) - 1) < 1e-10)
    stopifnot(independences_hold(s$cn, cbind(s$grid, joint = prob)))
    for (j in seq_along(s$cn$polytope$Hrep)) {
      p <- pstar(s, prob, j); ok <- !is.na(p)
      nfree <- nfree + sum(!ok); nzero <- nzero + sum(p[ok] == 0)
      if (any(abs(p[ok] - truth[[j]][ok]) > 1e-8)) mism <- mism + 1
      if (gap(s, p, j) > 1e-8) rej <- rej + 1
    }
  }
  c(wrong_entries = mism, rejected = rej, free_entries = nfree, zero_entries = nzero)
}
print(t(sapply(sets, necessity)))

## ---- 2. Verma graph with C = B ----------------------------------------------------------
## Then D = g(B, U), so (A, B, D) is an instrumental variable model with instrument A, and P
## is in the model if and only if P(b, d | a) satisfies the instrumental inequalities.
section("Verma graph with C = B, compared with the instrumental inequalities")
sv <- sets[["Verma graph"]]; si <- sets[["IV"]]
Hiv <- si$cn$polytope$Hrep[[1]]; levi <- entry_levels(si$cn, 1)
iv_excess <- function(pabd) {
  p <- mapply(\(x, y, z) pabd[z + 1, x + 1, y + 1], levi$X, levi$Y, levi$Z)
  max(-(Hiv[Hiv[, 1] == 0, 2] + Hiv[Hiv[, 1] == 0, -(1:2), drop = FALSE] %*% p))
}
tab <- matrix(0, 2, 2, dimnames = list(remark = c("rejects", "accepts"), iv = c("violated", "satisfied")))
pa <- c(.4, .6)
for (it in 1:500) {
  pabd <- array(0, c(2, 2, 2))
  for (a in 1:2) {
    x <- rgamma(4, .4); x[runif(4) < .35] <- 0
    if (sum(x) == 0) x[sample(4, 1)] <- 1
    pabd[a, , ] <- matrix(x / sum(x), 2, 2)
  }
  ex <- iv_excess(pabd)
  if (abs(ex) < 1e-6 && ex != 0) next
  prob <- with(sv$grid, ifelse(C == B, pa[A + 1] * mapply(\(a, b, d) pabd[a + 1, b + 1, d + 1], A, B, D), 0))
  i <- if (in_model(sv, prob)) "accepts" else "rejects"
  j <- if (ex > 1e-9) "violated" else "satisfied"
  tab[i, j] <- tab[i, j] + 1
}
print(tab)

## ---- 3. Settings that are never observed ----------------------------------------------
section("Settings that are never observed")
acc <- 0
for (it in 1:100) {
  x <- rgamma(4, .5); x <- x / sum(x)
  acc <- acc + in_model(si, with(si$grid, ifelse(Z == 0, x[X + 2 * Y + 1], 0)))
}
cat("IV with P(Z = 1) = 0, any P(x, y | Z = 0): accepted", acc, "of 100\n")

sf <- sets[["Front door"]]; acc <- 0
for (it in 1:100) {
  x <- rgamma(4, .5); x <- x / sum(x)
  acc <- acc + in_model(sf, with(sf$grid, ifelse(M == A, x[A + 2 * Y + 1], 0)))
}
cat("Front door with M = A, any P(a, y): accepted", acc, "of 100\n")

sb <- sets[["Bell"]]
res <- matrix(0, 2, 2, dimnames = list(remark = c("rejects", "accepts"), truth = c("A, Y dependent", "A, Y independent")))
for (it in 1:200) {
  if (it %% 2) {
    pA <- runif(1); pB <- matrix(runif(4), 2, 2)
    f <- function(a, b, y) (if (a) pA else 1 - pA) * (if (b) pB[a + 1, y + 1] else 1 - pB[a + 1, y + 1])
    tr <- "A, Y independent"
  } else {
    arr <- array(rgamma(8, 1), c(2, 2, 2)); arr <- arr / rep(apply(arr, 3, sum), each = 4)
    f <- function(a, b, y) arr[a + 1, b + 1, y + 1]
    tr <- "A, Y dependent"
  }
  prob <- with(sb$grid, ifelse(X == 0, .5 * mapply(f, A, B, Y), 0))
  i <- if (in_model(sb, prob)) "accepts" else "rejects"
  res[i, tr] <- res[i, tr] + 1
}
cat("Bell graph with P(X = 1) = 0:\n")
print(res)


==> anc/16-transformations.R <==
## Section 5.1: Propositions 5 (HLP) and 6 (Strong Face Splitting). The Figure 6 example, the
## Figure 7 district that neither rule can reduce, and the half Bell graph (not in the paper).
source("common.R")

latents <- function(g) subset(g$nodes_data, latent == TRUE)$name
observed <- function(g) subset(g$nodes_data, latent == FALSE)$name
pa_all <- function(g, v) parents(g$caugi_graph, nodes = v)
pa_obs <- function(g, v) intersect(unlist(lapply(v, \(x) pa_all(g, x))), observed(g))
ch_obs <- function(g, u) intersect(children(g$caugi_graph, nodes = u), observed(g))

## Proposition 5: may the edge a -> b be added (absent) or removed (present)?
hlp_applies <- function(g, a, b) {
  all(pa_all(g, a) %in% setdiff(pa_all(g, b), a)) &&             # Pa(a) is a subset of Pa(b)
    length(intersect(pa_all(g, a), latents(g))) > 0 &&           # so they share a latent parent
    !(b %in% ancestors(g$caugi_graph, nodes = a))                # and the edge makes no cycle
}

## Proposition 6: the two conditions for splitting the unobserved vertices Us, with C0 a
## nonempty subset of their common children
split_conditions <- function(g, Us, C0) {
  C <- lapply(Us, \(u) setdiff(ch_obs(g, u), C0))
  cond1 <- all(vapply(C, \(Ci) all(vapply(C0, \(v) all(c(pa_obs(g, Ci), Ci) %in% pa_obs(g, v)), logical(1))), logical(1)))
  allC <- unique(unlist(C))
  cond2 <- all(vapply(setdiff(latents(g), Us), \(u) {
    ch <- ch_obs(g, u)
    !any(ch %in% allC) || any(vapply(C, \(Ci) all(ch %in% Ci), logical(1))) || all(C0 %in% ch)
  }, logical(1)))
  c(cond1 = cond1, cond2 = cond2)
}

section("Figure 6")
left   <- dhvm(caugi(X %-->% Y, U1 %-->% X + Z, U2 %-->% X + Y))
center <- dhvm(caugi(Z %-->% X, X %-->% Y, U1 %-->% X + Z, U2 %-->% X + Y))
right  <- dhvm(caugi(Z %-->% X, X %-->% Y, U %-->% X + Y))
cat("c-degree of the left, center and right DAGs:", max(dhvm_c_degree(left)), max(dhvm_c_degree(center)), max(dhvm_c_degree(right)), "\n")
cat("Proposition 5 adds Z -> X to the left DAG:", hlp_applies(left, "Z", "X"), "\n")
cat("Proposition 6 applied directly to the left DAG, U1, C0 = {X}:", split_conditions(left, "U1", "X"), "\n")
cat("Proposition 6 applied to the center DAG, U1, C0 = {X}:", split_conditions(center, "U1", "X"), "\n")
cat("After splitting, both new unobserved vertices have a single child, which leaves the right DAG.\n")
cat("Conditional independencies of the three DAGs:",
    length(dhvm_list_independences(left)), length(dhvm_list_independences(center)), length(dhvm_list_independences(right)), "\n")

section("Figure 7: the district {V2, V4, V5}")
g <- dhvm(caugi(V1 %-->% V2 + V6, V2 %-->% V3, V3 %-->% V4, V4 %-->% V5, V6 %-->% V3,
                U1 %-->% V2 + V4, U2 %-->% V1 + V3 + V6, U3 %-->% V4 + V5))
mem <- c("V2", "V4", "V5")
pairs <- expand.grid(a = mem, b = mem, stringsAsFactors = FALSE)
pairs <- pairs[pairs$a != pairs$b, ]
pairs$hlp <- mapply(\(a, b) hlp_applies(g, a, b), pairs$a, pairs$b)
print(pairs, row.names = FALSE)
cat("\nEvery way of splitting U1, U3 or both, with C_i not all empty:\n")
for (Us in list("U1", "U3", c("U1", "U3"))) {
  common <- Reduce(intersect, lapply(Us, \(u) ch_obs(g, u)))
  subs <- unlist(lapply(seq_along(common), \(k) combn(common, k, simplify = FALSE)), recursive = FALSE)
  for (C0 in subs) {
    if (all(vapply(Us, \(u) all(ch_obs(g, u) %in% C0), logical(1)))) next
    cat(sprintf("  %-8s C0 = {%s}: ", paste(Us, collapse = ", "), paste(C0, collapse = ", ")))
    print(split_conditions(g, Us, C0))
  }
}

section("Half of a Bell scenario (not in the paper), W -> A <- U -> B")
hb <- dhvm(caugi(W %-->% A, U %-->% A + B))
cat("Proposition 5 adds B -> A:", hlp_applies(hb, "B", "A"), "\n")
cn <- meraconstraints(hb)
print(cn)


==> anc/LICENSE.md <==
# MIT License

Copyright (c) 2026 Michael C Sachs

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Reproducibility scripts

Scripts that reproduce the examples, numbers and tables in
"Deriving Complete Constraints in Hidden Variable Models".

## Requirements

- R (tested with R 4.4.2 and 4.5.3)
- R packages: `caugi`, `rcdd`, `data.table`, `MASS`, and `meraconstraints`
  (https://github.com/sachsmc/meraconstraints), in a version that has `nontrivial_screen()`.
  `common.R` stops with a message if the installed version does not.
- `caugi` needs a Rust toolchain (`cargo`, `rustc` >= 1.80) when installed from source, and
  `rcdd` needs the GMP library.

```r
install.packages(c("caugi", "rcdd", "data.table", "MASS", "remotes"))
remotes::install_github("sachsmc/meraconstraints")
```

## Usage

Run the scripts from this directory, either one at a time,

    Rscript 01-iv.R

or all together, saving each script's output to `output/`:

    Rscript run_all.R          # everything except the two slow scripts
    Rscript run_all.R slow     # everything

`run_all.R` ends with an error if a script fails.

## Rerunning the benchmarks (Table 1)

    Rscript 10-benchmarks.R > output/10-benchmarks.txt 2>&1

This takes about half an hour, nearly all of it for the tripartite Bell graph. To time only
the other cases, run `Rscript 10-benchmarks.R "Tripartite Bell"`, which writes to files ending
in `-partial` and leaves the full results alone. The script writes

| File | Contents |
|---|---|
| `table1-benchmarks.csv` | Results for all districts, saved after every case |
| `table1-rows.tex` | The rows of Table 1, ready to paste into the paper |
| `table1-machine.txt` | The computer and package versions used |

The counts do not depend on the computer, and the script stops if they differ from Table 1.
Only the times change. After a rerun on a different computer, also update the description of
the computer in the caption of Table 1 and the times in Sections 4.2 and 6 and in the response letter.

`Rscript 10-benchmarks.R --redundancy` also runs `rcdd::redundant`, as reported in the response
letter (Reviewer 2, comment 2). This takes several hours. It does not run `rcdd::redundant` for
the tripartite Bell graph, but it still does that graph's V-to-H conversion, about 20 minutes,
and it overwrites the full `table1-*` files. `redundancy-check.csv` holds the results of an earlier
run, in the column `n_redundant_removed`.

## Contents

| Script | Paper section | What it reproduces |
|---|---|---|
| `01-iv.R` | 3, Supplementary Materials C | Matrix **B**, H-representation and the nontrivial constraints of the IV model (Figure 3) |
| `02-referee-example.R` | 2.4 (supporting check) | The example in Reviewer 1's first comment, for Proposition 1: dropping the external parent Z gives 13/40 and 7/20 instead of 1/3 |
| `03-front-door.R` | 3.3 | The front door model has no nontrivial constraints |
| `04-sequential-iv.R` | 3.3 | Conditional independencies and the two sets of instrumental inequalities (Figure 2) |
| `05-districts-cdegree.R` | 2.2 | Districts and c-degrees of the graph in Figure 1 |
| `06-nested-equivalent.R` | 4.1 | The 8 inequality constraints that distinguish the two graphs of Figure 4, their form in the paper, and an example distribution (about a minute) |
| `07-merged-latents.R` | 5.2 | Constraints after merging latents in Figure 7, the Verma-type constraint, the example distribution that violates 13 inequality constraints, and the classes of the 1096 nontrivial inequalities |
| `08-triangle.R` | 5.2 | The merged triangle scenario has no nontrivial constraints |
| `09-tripartite-bell.R` | 4.2 | Constraint counts and the displayed inequality for the tripartite Bell graph (Figure 5); takes up to about 30 minutes |
| `10-benchmarks.R` | 6, Table 1 | Matrix sizes, constraint counts and times; see above |
| `11-kedagni-mourifie.R` | 7 (supporting check) | Exact comparison with the inequalities of Kedagni and Mourifie (2020) for binary treatment and outcome |
| `12-pearl-bonet-insufficient.R` | 1 (supporting check) | A distribution satisfying Pearl's inequalities that is incompatible with the IV model (ternary instrument) |
| `13-inequality-criterion.R` | 4.3 | Remark 3, and a supporting check of its converse, which the paper does not claim: for 90 small districts, inequality constraints exist exactly when the district contains one of the two structures. Also classifies the examples of Section 4.3 |
| `14-nontrivial-criterion.R` | 3.3 | Proposition 4: counts, the relation to the nested Markov model, the example row, invariance to how rows are written, and a linear programming check |
| `15-zero-probabilities.R` | 3.2, Remark 2 | The rule for zero probabilities, including the Verma graph with C = B |
| `16-transformations.R` | 5.1 | Propositions 5 and 6: the example of Figure 6 and the district of Figure 7 that neither can reduce |

`common.R` holds shared setup. The criterion of Proposition 4 is `nontrivial_screen()` in
`meraconstraints`, and `meraconstraints()` stores its result in the element `nontrivial`.
`inequality-criterion-results.csv` holds the results of `13-inequality-criterion.R`.

Variables in the scripts mostly have the same names as in the paper's figures (for
example V1, ..., V6 and U1, U2, U3 in Figure 7), so the printed constraints can be
compared directly with the paper. The exceptions are the triangle, which uses V1, V2, V3 where
the paper has A, B, C; the front door, which uses U1 where the paper has U; and the merged
unobserved variable of Figure 7, which prints as U1 where the paper has U13.


==> anc/common.R <==
## Shared setup for the reproducibility scripts.
## Requires the R packages meraconstraints (https://github.com/sachsmc/meraconstraints),
## caugi, rcdd, data.table and MASS.
suppressPackageStartupMessages({
  library(meraconstraints)
  library(data.table)
})
if (!"nontrivial_screen" %in% getNamespaceExports("meraconstraints"))
  stop("These scripts need a version of meraconstraints that has nontrivial_screen(). ",
       "Install the current master branch of https://github.com/sachsmc/meraconstraints.")

## Text of the constraints of district j, optionally only the nontrivial ones
## (Proposition 4), in terms of observed (star = FALSE) or interventional (star = TRUE)
## probabilities.
constraint_text <- function(cn, j = 1, nontrivial_only = TRUE, star = FALSE) {
  H    <- cn$polytope$Hrep[[j]]
  prob <- if (star) cn$functional_relations$probstarform[[j]] else cn$functional_relations$probform[[j]]
  txt  <- hrep_to_text(H, prob)
  if (nontrivial_only) txt[cn$nontrivial[[j]]] else txt
}

## Values of the variables of district j, one row per entry of p, in the order of the
## columns of the H-representation.
entry_levels <- function(cn, j = 1) {
  rel <- cn$functional_relations
  lev <- as.data.frame(rel$problevels[[j]])
  lev[match(names(unlist(rel$probform[[j]])), do.call(paste, c(as.list(lev), sep = "."))), , drop = FALSE]
}

## Column `value` of the table tab, which has one row per entry of p, in the order of the
## columns of the H-representation.
as_entries <- function(cn, j, tab, value) {
  lev  <- entry_levels(cn, j)
  tab  <- as.data.frame(tab)
  key  <- function(d) do.call(paste, c(as.list(d[, names(lev), drop = FALSE]), sep = "."))
  x    <- tab[[value]][match(key(lev), key(tab))]
  stopifnot(!anyNA(x))
  x
}

## For each inequality row of district j, the entry p_k that is zero at every vertex on its
## facet, or NA if there is none. By Proposition 4(ii), the row is then the nonnegativity
## constraint p_k >= 0 in a different form, and NA means that the row is nontrivial.
nonnegativity_entries <- function(cn, j = 1) {
  H  <- cn$polytope$Hrep[[j]]
  H  <- H[H[, 1] == 0, , drop = FALSE]
  V  <- rcdd::q2d(cn$polytope$Vrep[[j]])[, -(1:2), drop = FALSE]
  on <- abs(H[, 2] + H[, -(1:2), drop = FALSE] %*% t(V)) < 1e-9
  z  <- (on %*% V) == 0
  apply(z, 1, \(r) if (any(r)) which(r)[1] else NA_integer_)
}

## Do the conditional independencies of cn hold for the joint distribution in tab, a table
## of the observed variables with the probabilities in column `joint`?
independences_hold <- function(cn, tab, tol = 1e-10) {
  tab <- as.data.frame(tab)
  sum_over <- function(cols) ave(tab$joint, tab[cols], FUN = sum)
  all(vapply(cn$independences, \(ii) {
    a <- ii$indep[1]; b <- ii$indep[2]; z <- setdiff(ii$given, "")
    pz <- if (length(z)) sum_over(z) else rep(sum(tab$joint), nrow(tab))
    all(abs(sum_over(c(a, b, z)) * pz - sum_over(c(a, z)) * sum_over(c(b, z))) < tol)
  }, logical(1)))
}

section <- function(title) cat("\n==== ", title, " ====\n", sep = "")


==> anc/inequality-criterion-results.csv <==
"graph","instrumental","bell","saturated","inequalities","proposition4","structure"
"U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M1 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; M1 %-->% M2; U %-->% M1 + M2",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E2 %-->% M1; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E2 %-->% M1; M1 %-->% M2; U %-->% M1 + M2",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E2 %-->% M1; E1 %-->% M2; U %-->% M1 + M2",FALSE,TRUE,FALSE,TRUE,TRUE,TRUE
"E2 %-->% M1; E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; E2 %-->% M1; E1 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E2 %-->% M1; E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; E2 %-->% M2; U %-->% M1 + M2",FALSE,TRUE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M2; E2 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; E2 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E2 %-->% M1; E2 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E2 %-->% M1; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E2 %-->% M1; E1 %-->% M2; E2 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E2 %-->% M1; E1 %-->% M2; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E2 %-->% M1; E1 %-->% M2; E2 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E2 %-->% M1; E1 %-->% M2; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M1 %-->% M2; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; M1 %-->% M2; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; M1 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; M1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; M1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; M1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M2; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M2; M1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; M1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M2; M1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; E1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; E1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; E1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; M1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; M1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M1; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",TRUE,FALSE,FALSE,TRUE,TRUE,TRUE
"E1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE
"E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3",FALSE,FALSE,TRUE,FALSE,FALSE,FALSE


==> anc/output/01-iv.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 
MERA constraints on the dhvm: iv 
The model has districts (unobserved variables marked with [u]:
     {Z} with c-degree 0, {X, Y, U[u]} with c-degree 1 
The canonical partitioned model is available in x$dhvm_partitioned

Constraints:
------------
There are no conditional independence relations.
* Equality and inequality constraints by district:
There are 4 nontrivial constraints involving X_Y, 4 inequalities and 0 linearly independent equalities.
The first 4 expressions are
-P(X = 0|Z = 0)P(Y = 0|X = 0,Z = 0) - P(X = 1|Z = 0)P(Y = 0| ...[truncated]
P(X = 1|Z = 0)P(Y = 0|X = 1,Z = 0) - P(X = 0|Z = 1)P(Y = 0|X ...[truncated]
P(X = 0|Z = 0)P(Y = 1|X = 0,Z = 0) + P(X = 0|Z = 1)P(Y = 0|X ...[truncated]
P(X = 0|Z = 0)P(Y = 0|X = 0,Z = 0) + P(X = 0|Z = 1)P(Y = 1|X ...[truncated]

==== Matrix B (rows: P*(x, y | z); columns: joint values of the response function variables) ====
     [,1] [,2] [,3] [,4] [,5] [,6] [,7] [,8] [,9] [,10] [,11] [,12] [,13] [,14]
[1,]    1    1    1    1    0    0    0    0    0     0     0     0     0     0
[2,]    0    0    0    0    1    1    1    1    0     0     0     0     0     0
[3,]    0    0    0    0    0    0    0    0    1     1     1     1     0     0
[4,]    0    0    0    0    0    0    0    0    0     0     0     0     1     1
[5,]    1    0    1    0    1    0    0    0    0     0     0     0     1     0
[6,]    0    1    0    0    0    1    0    1    0     1     0     0     0     0
[7,]    0    0    0    0    0    0    1    0    1     0     1     0     0     0
[8,]    0    0    0    1    0    0    0    0    0     0     0     1     0     1
     [,15] [,16]
[1,]     0     0
[2,]     0     0
[3,]     0     0
[4,]     1     1
[5,]     0     0
[6,]     0     0
[7,]     1     0
[8,]     0     1
Dimensions: 8 16   distinct columns: 12 

==== H-representation (rcdd format: columns are [equality flag, b, -A]) ====
      [,1] [,2] [,3] [,4] [,5] [,6] [,7] [,8] [,9] [,10]
 [1,]    0    0    0    0    0    0    1    0    0     0
 [2,]    0    0    1    1    1    0    0   -1    0     0
 [3,]    0    0    0   -1    0    0    1    1    1     0
 [4,]    0    0    1    0    0    0    0    0    0     0
 [5,]    0    1    0    0   -1    0   -1    0    0     0
 [6,]    0    1   -1    0    0    0    0    0   -1     0
 [7,]    0    0    0    0    0    0    0    1    0     0
 [8,]    0    1    0    0    0    0   -1   -1   -1     0
 [9,]    0    0    0    1    0    0    0    0    0     0
[10,]    0    1   -1   -1   -1    0    0    0    0     0
[11,]    0    0    0    0    0    0    0    0    1     0
[12,]    0    0    0    0    1    0    0    0    0     0
[13,]    1   -1    1    1    1    1    0    0    0     0
[14,]    1   -1    0    0    0    0    1    1    1     1
attr(,"representation")
[1] "H"

==== All constraints, in terms of observed probabilities ====
-P(X = 0|Z = 1)P(Y = 0|X = 0,Z = 1) <= 0
-P(X = 0|Z = 0)P(Y = 0|X = 0,Z = 0) - P(X = 1|Z = 0)P(Y = 0|X = 1,Z = 0) - P(X = 0|Z = 0)P(Y = 1|X = 0,Z = 0) + P(X = 1|Z = 1)P(Y = 0|X = 1,Z = 1) <= 0
P(X = 1|Z = 0)P(Y = 0|X = 1,Z = 0) - P(X = 0|Z = 1)P(Y = 0|X = 0,Z = 1) - P(X = 1|Z = 1)P(Y = 0|X = 1,Z = 1) - P(X = 0|Z = 1)P(Y = 1|X = 0,Z = 1) <= 0
-P(X = 0|Z = 0)P(Y = 0|X = 0,Z = 0) <= 0
P(X = 0|Z = 0)P(Y = 1|X = 0,Z = 0) + P(X = 0|Z = 1)P(Y = 0|X = 0,Z = 1) <= 1
P(X = 0|Z = 0)P(Y = 0|X = 0,Z = 0) + P(X = 0|Z = 1)P(Y = 1|X = 0,Z = 1) <= 1
-P(X = 1|Z = 1)P(Y = 0|X = 1,Z = 1) <= 0
P(X = 0|Z = 1)P(Y = 0|X = 0,Z = 1) + P(X = 1|Z = 1)P(Y = 0|X = 1,Z = 1) + P(X = 0|Z = 1)P(Y = 1|X = 0,Z = 1) <= 1
-P(X = 1|Z = 0)P(Y = 0|X = 1,Z = 0) <= 0
P(X = 0|Z = 0)P(Y = 0|X = 0,Z = 0) + P(X = 1|Z = 0)P(Y = 0|X = 1,Z = 0) + P(X = 0|Z = 0)P(Y = 1|X = 0,Z = 0) <= 1
-P(X = 0|Z = 1)P(Y = 1|X = 0,Z = 1) <= 0
-P(X = 0|Z = 0)P(Y = 1|X = 0,Z = 0) <= 0
-P(X = 0|Z = 0)P(Y = 0|X = 0,Z = 0) - P(X = 1|Z = 0)P(Y = 0|X = 1,Z = 0) - P(X = 0|Z = 0)P(Y = 1|X = 0,Z = 0) - P(X = 1|Z = 0)P(Y = 1|X = 1,Z = 0)  =  -1
-P(X = 0|Z = 1)P(Y = 0|X = 0,Z = 1) - P(X = 1|Z = 1)P(Y = 0|X = 1,Z = 1) - P(X = 0|Z = 1)P(Y = 1|X = 0,Z = 1) - P(X = 1|Z = 1)P(Y = 1|X = 1,Z = 1)  =  -1

==== Nontrivial rows of H_i (Proposition 4) ====
Rows of H_i: 2 3 5 6 
-P(X = 0|Z = 0)P(Y = 0|X = 0,Z = 0) - P(X = 1|Z = 0)P(Y = 0|X = 1,Z = 0) - P(X = 0|Z = 0)P(Y = 1|X = 0,Z = 0) + P(X = 1|Z = 1)P(Y = 0|X = 1,Z = 1) <= 0
P(X = 1|Z = 0)P(Y = 0|X = 1,Z = 0) - P(X = 0|Z = 1)P(Y = 0|X = 0,Z = 1) - P(X = 1|Z = 1)P(Y = 0|X = 1,Z = 1) - P(X = 0|Z = 1)P(Y = 1|X = 0,Z = 1) <= 0
P(X = 0|Z = 0)P(Y = 1|X = 0,Z = 0) + P(X = 0|Z = 1)P(Y = 0|X = 0,Z = 1) <= 1
P(X = 0|Z = 0)P(Y = 0|X = 0,Z = 0) + P(X = 0|Z = 1)P(Y = 1|X = 0,Z = 1) <= 1

==== The other rows of H_i are nonnegativity constraints ====
  row X Y Z
1   1 0 0 1
2   4 0 0 0
3   7 1 0 1
4   8 1 1 1
5   9 1 0 0
6  10 1 1 0
7  11 0 1 1
8  12 0 1 0

==== The code in Section 6 ====
       [,1]
 [1,]  TRUE
 [2,] FALSE
 [3,]  TRUE
 [4,]  TRUE
 [5,]  TRUE
 [6,]  TRUE
 [7,]  TRUE
 [8,]  TRUE
 [9,]  TRUE
[10,]  TRUE
[11,]  TRUE
[12,]  TRUE
[13,]  TRUE
[14,]  TRUE


==> anc/output/02-referee-example.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 
z = 0, w = 0:  P(Y = 1) with Z dropped = 13/40,  correct = 1/3
z = 1, w = 0:  P(Y = 1) with Z dropped = 7/20,  correct = 1/3

==== Conditioning sets used by the software ====
$X_Y
$X_Y$X
[1] "Z"

$X_Y$Y
[1] "X" "Z" "W"




==> anc/output/03-front-door.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 
MERA constraints on the dhvm: fd 
The model has districts (unobserved variables marked with [u]:
     {A, Y, U1[u]} with c-degree 1, {M} with c-degree 0 
The canonical partitioned model is available in x$dhvm_partitioned

Constraints:
------------
There are no conditional independence relations.
* Equality and inequality constraints by district:
There are 0 nontrivial constraints involving A_Y, 0 inequalities and 0 linearly independent equalities.
There are 0 nontrivial constraints involving M, 0 inequalities and 0 linearly independent equalities.

District A_Y : 8 inequality and 3 equality constraints; 0 nontrivial

==== Equality constraints, in terms of interventional probabilities ====
-P*(A = 0,Y = 0|M = 0) - P*(A = 1,Y = 0|M = 0) - P*(A = 0,Y = 1|M = 0) - P*(A = 1,Y = 1|M = 0)  =  -1
P*(A = 0,Y = 0|M = 0) + P*(A = 0,Y = 1|M = 0) - P*(A = 0,Y = 0|M = 1) - P*(A = 0,Y = 1|M = 1)  =  0
-P*(A = 0,Y = 0|M = 0) - P*(A = 0,Y = 1|M = 0) - P*(A = 1,Y = 0|M = 1) - P*(A = 1,Y = 1|M = 1)  =  -1

==== ... and in terms of observed probabilities ====
-P(A = 0)P(Y = 0|A = 0,M = 0) - P(A = 1)P(Y = 0|A = 1,M = 0) - P(A = 0)P(Y = 1|A = 0,M = 0) - P(A = 1)P(Y = 1|A = 1,M = 0)  =  -1
P(A = 0)P(Y = 0|A = 0,M = 0) + P(A = 0)P(Y = 1|A = 0,M = 0) - P(A = 0)P(Y = 0|A = 0,M = 1) - P(A = 0)P(Y = 1|A = 0,M = 1)  =  0
-P(A = 0)P(Y = 0|A = 0,M = 0) - P(A = 0)P(Y = 1|A = 0,M = 0) - P(A = 1)P(Y = 0|A = 1,M = 1) - P(A = 1)P(Y = 1|A = 1,M = 1)  =  -1

==== The entry p_k that makes each inequality a nonnegativity constraint ====
  constraint                                                                  A
1 -P*(A = 0,Y = 0|M = 1) <= 0                                                 0
2 -P*(A = 0,Y = 0|M = 0) <= 0                                                 0
3 -P*(A = 0,Y = 0|M = 0) - P*(A = 0,Y = 1|M = 0) + P*(A = 0,Y = 0|M = 1) <= 0 0
4 -P*(A = 0,Y = 1|M = 0) <= 0                                                 0
5 -P*(A = 1,Y = 0|M = 1) <= 0                                                 1
6 -P*(A = 1,Y = 0|M = 0) <= 0                                                 1
7 P*(A = 0,Y = 0|M = 0) + P*(A = 0,Y = 1|M = 0) + P*(A = 1,Y = 0|M = 1) <= 1  1
8 P*(A = 0,Y = 0|M = 0) + P*(A = 1,Y = 0|M = 0) + P*(A = 0,Y = 1|M = 0) <= 1  1
  Y M
1 0 1
2 0 0
3 1 1
4 1 0
5 0 1
6 0 0
7 1 1
8 1 0
Distinct entries: 8 of 8 

==== The screen that ignores the equality constraints wrongly flags these ====
-P*(A = 0,Y = 0|M = 0) - P*(A = 0,Y = 1|M = 0) + P*(A = 0,Y = 0|M = 1) <= 0
P*(A = 0,Y = 0|M = 0) + P*(A = 0,Y = 1|M = 0) + P*(A = 1,Y = 0|M = 1) <= 1
P*(A = 0,Y = 0|M = 0) + P*(A = 0,Y = 1|M = 0) - P*(A = 0,Y = 0|M = 1) - P*(A = 0,Y = 1|M = 1)  =  0
-P*(A = 0,Y = 0|M = 0) - P*(A = 0,Y = 1|M = 0) - P*(A = 1,Y = 0|M = 1) - P*(A = 1,Y = 1|M = 1)  =  -1


==> anc/output/04-sequential-iv.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 
MERA constraints on the dhvm: sq 
The model has districts (unobserved variables marked with [u]:
     {V1} with c-degree 0, {V2, V3, U2[u]} with c-degree 1, {V4, V5, U3[u]} with c-degree 1 
The canonical partitioned model is available in x$dhvm_partitioned

Constraints:
------------
* Conditional independence relations:
V1 ⟂ V4 | V3, V1 ⟂ V5 | V3, V2 ⟂ V4 | V3, V2 ⟂ V5 | V3 
* Equality and inequality constraints by district:
There are 4 nontrivial constraints involving V2_V3, 4 inequalities and 0 linearly independent equalities.
The first 4 expressions are
-P(V2 = 0|V1 = 0)P(V3 = 0|V2 = 0,V1 = 0) - P(V2 = 1|V1 = 0)P ...[truncated]
P(V2 = 1|V1 = 0)P(V3 = 0|V2 = 1,V1 = 0) - P(V2 = 0|V1 = 1)P( ...[truncated]
P(V2 = 0|V1 = 0)P(V3 = 1|V2 = 0,V1 = 0) + P(V2 = 0|V1 = 1)P( ...[truncated]
P(V2 = 0|V1 = 0)P(V3 = 0|V2 = 0,V1 = 0) + P(V2 = 0|V1 = 1)P( ...[truncated]
There are 4 nontrivial constraints involving V4_V5, 4 inequalities and 0 linearly independent equalities.
The first 4 expressions are
-P(V4 = 0|V3 = 0)P(V5 = 0|V4 = 0,V3 = 0) - P(V4 = 1|V3 = 0)P ...[truncated]
P(V4 = 1|V3 = 0)P(V5 = 0|V4 = 1,V3 = 0) - P(V4 = 0|V3 = 1)P( ...[truncated]
P(V4 = 0|V3 = 0)P(V5 = 1|V4 = 0,V3 = 0) + P(V4 = 0|V3 = 1)P( ...[truncated]
P(V4 = 0|V3 = 0)P(V5 = 0|V4 = 0,V3 = 0) + P(V4 = 0|V3 = 1)P( ...[truncated]

==== Conditional independencies ====
[[1]]
[[1]]$indep
[1] "V1" "V4"

[[1]]$given
[1] "V3"


[[2]]
[[2]]$indep
[1] "V1" "V5"

[[2]]$given
[1] "V3"


[[3]]
[[3]]$indep
[1] "V2" "V4"

[[3]]$given
[1] "V3"


[[4]]
[[4]]$indep
[1] "V2" "V5"

[[4]]$given
[1] "V3"



==== Nontrivial constraints, district V2_V3 ====
-P(V2 = 0|V1 = 0)P(V3 = 0|V2 = 0,V1 = 0) - P(V2 = 1|V1 = 0)P(V3 = 0|V2 = 1,V1 = 0) - P(V2 = 0|V1 = 0)P(V3 = 1|V2 = 0,V1 = 0) + P(V2 = 1|V1 = 1)P(V3 = 0|V2 = 1,V1 = 1) <= 0
P(V2 = 1|V1 = 0)P(V3 = 0|V2 = 1,V1 = 0) - P(V2 = 0|V1 = 1)P(V3 = 0|V2 = 0,V1 = 1) - P(V2 = 1|V1 = 1)P(V3 = 0|V2 = 1,V1 = 1) - P(V2 = 0|V1 = 1)P(V3 = 1|V2 = 0,V1 = 1) <= 0
P(V2 = 0|V1 = 0)P(V3 = 1|V2 = 0,V1 = 0) + P(V2 = 0|V1 = 1)P(V3 = 0|V2 = 0,V1 = 1) <= 1
P(V2 = 0|V1 = 0)P(V3 = 0|V2 = 0,V1 = 0) + P(V2 = 0|V1 = 1)P(V3 = 1|V2 = 0,V1 = 1) <= 1

==== Nontrivial constraints, district V4_V5 ====
-P(V4 = 0|V3 = 0)P(V5 = 0|V4 = 0,V3 = 0) - P(V4 = 1|V3 = 0)P(V5 = 0|V4 = 1,V3 = 0) - P(V4 = 0|V3 = 0)P(V5 = 1|V4 = 0,V3 = 0) + P(V4 = 1|V3 = 1)P(V5 = 0|V4 = 1,V3 = 1) <= 0
P(V4 = 1|V3 = 0)P(V5 = 0|V4 = 1,V3 = 0) - P(V4 = 0|V3 = 1)P(V5 = 0|V4 = 0,V3 = 1) - P(V4 = 1|V3 = 1)P(V5 = 0|V4 = 1,V3 = 1) - P(V4 = 0|V3 = 1)P(V5 = 1|V4 = 0,V3 = 1) <= 0
P(V4 = 0|V3 = 0)P(V5 = 1|V4 = 0,V3 = 0) + P(V4 = 0|V3 = 1)P(V5 = 0|V4 = 0,V3 = 1) <= 1
P(V4 = 0|V3 = 0)P(V5 = 0|V4 = 0,V3 = 0) + P(V4 = 0|V3 = 1)P(V5 = 1|V4 = 0,V3 = 1) <= 1


==> anc/output/05-districts-cdegree.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 
A Discrete Hidden Variables Model (dhvm)
* graph data: 
<caugi object; 10 nodes, 14 edges; simple: TRUE; session=0x0000018c2f0fff40>
  graph_class: DAG
  nodes: A, B, C, D, E, G, U1, U2, U3, F
  edges: A-->B, A-->E, B-->C, C-->D, D-->F, E-->C, G-->F, U1-->B, U1-->D, U2-->A
         U2-->C, U2-->E, U3-->D, U3-->F
* node data:  
      name latent nvals
    <char> <lgcl> <int>
 1:      A  FALSE     2
 2:      B  FALSE     2
 3:      C  FALSE     2
 4:      D  FALSE     2
 5:      E  FALSE     2
 6:      G  FALSE     2
 7:     U1   TRUE     2
 8:     U2   TRUE     2
 9:     U3   TRUE     2
10:      F  FALSE     2

==== Districts and their c-degrees ====
       {A, C, E, U2[u]} {B, D, F, U1[u], U3[u]}                     {G} 
                      1                       2                       0 


==> anc/output/06-nested-equivalent.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 
MERA constraints on the dhvm: left 
The model has districts (unobserved variables marked with [u]:
     {V1} with c-degree 0, {V2, V4, U2[u]} with c-degree 1, {V3} with c-degree 0 
The canonical partitioned model is available in x$dhvm_partitioned

Constraints:
------------
* Conditional independence relations:
V1 ⟂ V3 | V2 
* Equality and inequality constraints by district:
There are 0 nontrivial constraints involving V2_V4, 0 inequalities and 0 linearly independent equalities.
There are 0 nontrivial constraints involving V3, 0 inequalities and 0 linearly independent equalities.
MERA constraints on the dhvm: right 
The model has districts (unobserved variables marked with [u]:
     {V1} with c-degree 0, {V2, V4, U2[u]} with c-degree 1, {V3} with c-degree 0 
The canonical partitioned model is available in x$dhvm_partitioned

Constraints:
------------
* Conditional independence relations:
V1 ⟂ V3 | V2 
* Equality and inequality constraints by district:
There are 8 nontrivial constraints involving V2_V4, 8 inequalities and 0 linearly independent equalities.
The first 4 expressions are
-P(V2 = 0|V1 = 1)P(V4 = 0|V2 = 0,V1 = 1,V3 = 0) - P(V2 = 0|V ...[truncated]
P(V2 = 1|V1 = 0)P(V4 = 0|V2 = 1,V1 = 0,V3 = 0) - P(V2 = 0|V1 ...[truncated]
-P(V2 = 0|V1 = 0)P(V4 = 0|V2 = 0,V1 = 0,V3 = 0) - P(V2 = 0|V ...[truncated]
-P(V2 = 0|V1 = 0)P(V4 = 0|V2 = 0,V1 = 0,V3 = 0) - P(V2 = 1|V ...[truncated]
There are 0 nontrivial constraints involving V3, 0 inequalities and 0 linearly independent equalities.

==== Equality constraints ====
Rank left: 6   right: 6   together: 6 
Nontrivial, left: 0   right: 0 

==== Inequality constraints ====
Left: 16 of which nontrivial 0 
Right: 24 of which nontrivial 8 

==== Each nontrivial row of the right graph, and its form in the paper ====
v2 = 1, v3 = 1, v4 = 0  <-  -P*(V2 = 0,V4 = 0|V1 = 1,V3 = 0) - P*(V2 = 0,V4 = 1|V1 = 1,V3 = 0) + P*(V2 = 1,V4 = 0|V1 = 0,V3 = 1) - P*(V2 = 1,V4 = 0|V1 = 1,V3 = 1) <= 0
v2 = 1, v3 = 0, v4 = 0  <-  P*(V2 = 1,V4 = 0|V1 = 0,V3 = 0) - P*(V2 = 0,V4 = 0|V1 = 1,V3 = 0) - P*(V2 = 1,V4 = 0|V1 = 1,V3 = 0) - P*(V2 = 0,V4 = 1|V1 = 1,V3 = 0) <= 0
v2 = 1, v3 = 1, v4 = 1  <-  -P*(V2 = 0,V4 = 0|V1 = 0,V3 = 0) - P*(V2 = 0,V4 = 1|V1 = 0,V3 = 0) - P*(V2 = 1,V4 = 0|V1 = 0,V3 = 1) + P*(V2 = 1,V4 = 0|V1 = 1,V3 = 1) <= 0
v2 = 1, v3 = 0, v4 = 1  <-  -P*(V2 = 0,V4 = 0|V1 = 0,V3 = 0) - P*(V2 = 1,V4 = 0|V1 = 0,V3 = 0) - P*(V2 = 0,V4 = 1|V1 = 0,V3 = 0) + P*(V2 = 1,V4 = 0|V1 = 1,V3 = 0) <= 0
v2 = 0, v3 = 0, v4 = 1  <-  P*(V2 = 0,V4 = 1|V1 = 0,V3 = 0) + P*(V2 = 0,V4 = 0|V1 = 1,V3 = 0) <= 1
v2 = 0, v3 = 0, v4 = 0  <-  P*(V2 = 0,V4 = 0|V1 = 0,V3 = 0) + P*(V2 = 0,V4 = 1|V1 = 1,V3 = 0) <= 1
v2 = 0, v3 = 1, v4 = 1  <-  P*(V2 = 0,V4 = 0|V1 = 0,V3 = 0) + P*(V2 = 0,V4 = 1|V1 = 0,V3 = 0) - P*(V2 = 0,V4 = 0|V1 = 0,V3 = 1) + P*(V2 = 0,V4 = 0|V1 = 1,V3 = 1) <= 1
v2 = 0, v3 = 1, v4 = 0  <-  P*(V2 = 0,V4 = 0|V1 = 1,V3 = 0) + P*(V2 = 0,V4 = 1|V1 = 1,V3 = 0) + P*(V2 = 0,V4 = 0|V1 = 0,V3 = 1) - P*(V2 = 0,V4 = 0|V1 = 1,V3 = 1) <= 1

Largest left side of these inequalities over the vertices, right graph: 1   left graph: 2 

==== Example: V2 = 0 with probability 0.9, V4 = V1 with probability 0.9 ====
All constraints of the left graph hold: TRUE 
Rows of the right graph violated: 2 
v2 = 0, v3 = 0, v4 = 0 v2 = 0, v3 = 0, v4 = 1 v2 = 1, v3 = 0, v4 = 0 
                  1.62                   0.18                   0.18 
v2 = 1, v3 = 0, v4 = 1 v2 = 0, v3 = 1, v4 = 0 v2 = 0, v3 = 1, v4 = 1 
                  0.02                   1.62                   0.18 
v2 = 1, v3 = 1, v4 = 0 v2 = 1, v3 = 1, v4 = 1 
                  0.18                   0.02 

==== Sampling from the left graph ====
Constraints of the left graph ever violated: 0 
Constraints of the right graph violated: 8 
These are exactly the nontrivial rows: TRUE 


==> anc/output/07-merged-latents.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 
       {V1, V3, V6, U2[u]} {V2, V4, V5, U1[u], U3[u]} 
                         1                          2 
MERA constraints on the dhvm: gm 
The model has districts (unobserved variables marked with [u]:
     {V1, V3, V6, U2[u]} with c-degree 1, {V2, V4, V5, U1[u]} with c-degree 1 
The canonical partitioned model is available in x$dhvm_partitioned

Constraints:
------------
* Conditional independence relations:
V2 ⟂ V6 | V1, c("V4 ⟂ V6 | V1", "V4 ⟂ V6 | V2", "V4 ⟂ V6 | V3"), c("V6 ⟂ V5 | V1", "V6 ⟂ V5 | V2", "V6 ⟂ V5 | V3") 
* Equality and inequality constraints by district:
There are 0 nontrivial constraints involving V1_V3_V6, 0 inequalities and 0 linearly independent equalities.
There are 1102 nontrivial constraints involving V2_V4_V5, 1096 inequalities and 6 linearly independent equalities.
The first 4 expressions are
-P(V2 = 0|V1 = 0)P(V4 = 1|V2 = 0,V1 = 0,V3 = 0)P(V5 = 0|V2 = ...[truncated]
-P(V2 = 0|V1 = 0)P(V4 = 1|V2 = 0,V1 = 0,V3 = 0)P(V5 = 0|V2 = ...[truncated]
P(V2 = 0|V1 = 0)P(V4 = 0|V2 = 0,V1 = 0,V3 = 0)P(V5 = 0|V2 =  ...[truncated]
P(V2 = 0|V1 = 0)P(V4 = 0|V2 = 0,V1 = 0,V3 = 0)P(V5 = 0|V2 =  ...[truncated]

==== Constraint counts (Proposition 4) ====
                V1_V3_V6 V2_V4_V5
ineq                  16     1128
nontrivial_ineq        0     1096
eq                     5       12
nontrivial_eq          0        6

==== First district: equality constraints, in terms of interventional probabilities ====
-P*(V1 = 0,V3 = 0,V6 = 0|V2 = 0) - P*(V1 = 1,V3 = 0,V6 = 0|V2 = 0) - P*(V1 = 0,V3 = 1,V6 = 0|V2 = 0) - P*(V1 = 1,V3 = 1,V6 = 0|V2 = 0) - P*(V1 = 0,V3 = 0,V6 = 1|V2 = 0) - P*(V1 = 1,V3 = 0,V6 = 1|V2 = 0) - P*(V1 = 0,V3 = 1,V6 = 1|V2 = 0) - P*(V1 = 1,V3 = 1,V6 = 1|V2 = 0)  =  -1
P*(V1 = 0,V3 = 0,V6 = 0|V2 = 0) + P*(V1 = 0,V3 = 1,V6 = 0|V2 = 0) - P*(V1 = 0,V3 = 0,V6 = 0|V2 = 1) - P*(V1 = 0,V3 = 1,V6 = 0|V2 = 1)  =  0
P*(V1 = 1,V3 = 0,V6 = 0|V2 = 0) + P*(V1 = 1,V3 = 1,V6 = 0|V2 = 0) - P*(V1 = 1,V3 = 0,V6 = 0|V2 = 1) - P*(V1 = 1,V3 = 1,V6 = 0|V2 = 1)  =  0
P*(V1 = 0,V3 = 0,V6 = 1|V2 = 0) + P*(V1 = 0,V3 = 1,V6 = 1|V2 = 0) - P*(V1 = 0,V3 = 0,V6 = 1|V2 = 1) - P*(V1 = 0,V3 = 1,V6 = 1|V2 = 1)  =  0
-P*(V1 = 0,V3 = 0,V6 = 0|V2 = 0) - P*(V1 = 1,V3 = 0,V6 = 0|V2 = 0) - P*(V1 = 0,V3 = 1,V6 = 0|V2 = 0) - P*(V1 = 1,V3 = 1,V6 = 0|V2 = 0) - P*(V1 = 0,V3 = 0,V6 = 1|V2 = 0) - P*(V1 = 0,V3 = 1,V6 = 1|V2 = 0) - P*(V1 = 1,V3 = 0,V6 = 1|V2 = 1) - P*(V1 = 1,V3 = 1,V6 = 1|V2 = 1)  =  -1

==== First district: inequality constraints that are nonnegativity constraints ====
16 of 16 inequality constraints

==== Example distribution ====
Sum of probabilities: 1   smallest probability: 1/256 
Conditional independencies hold: TRUE 
Inner sum for each (v1, v3):
      V1    V3 inner
   <int> <int> <num>
1:     0     0 0.875
2:     1     0 0.875
3:     0     1 0.875
4:     1     1 0.875
Left side of the inequality of Clauser et al.: 3.5 
P*(V4 = 1 | v1, v3) for each (v1, v3): 0.5 0.5 0.5 0.5 
First district: all constraints hold: TRUE 
Largest value of that left side over the columns of B: 3 
Second district: equality constraints satisfied: TRUE 
Second district: inequality constraints violated: 13 
All violated constraints are nontrivial: TRUE 

==== Shortest violated constraint (displayed in Section 5 with its first two terms combined) ====
-P*(V2 = 1,V4 = 0,V5 = 0|V1 = 0,V3 = 0) - P*(V2 = 1,V4 = 0,V5 = 1|V1 = 0,V3 = 0) - P*(V2 = 0,V4 = 1,V5 = 0|V1 = 1,V3 = 0) - P*(V2 = 0,V4 = 1,V5 = 0|V1 = 0,V3 = 1) + P*(V2 = 0,V4 = 1,V5 = 0|V1 = 1,V3 = 1) <= 0 
For the example distribution, left side: 7/32   right side: 1/16 + 1/32 + 1/32 = 1/8 

==== Second district: the Verma-type constraint ====
rank(N, O): 6   rank(N, O, margin): 12   rank(N, O, H_e): 12 

==== Second district: classes of the nontrivial inequalities ====
  nontrivial instrumental         CHSH      neither 
        1096           16           72         1008 

==== The same district with the edge V3 -> V5 added ====
  nontrivial instrumental         CHSH      neither 
         392            0          392            0 


==> anc/output/08-triangle.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 
{V1, V2, V3, U1[u], U2[u], U3[u]} 
                                3 
MERA constraints on the dhvm: dhvm_merge_latents(tri) 
The model has districts (unobserved variables marked with [u]:
     {V1, V2, V3, U1[u]} with c-degree 1 
The canonical partitioned model is available in x$dhvm_partitioned

Constraints:
------------
There are no conditional independence relations.
* Equality and inequality constraints by district:
There are 0 nontrivial constraints involving V1_V3_V2, 0 inequalities and 0 linearly independent equalities.

Number of nontrivial constraints (Proposition 4): 0 


==> anc/output/09-tripartite-bell.txt <==
    user   system  elapsed 
1091.963    0.274 1095.645 
Total constraints: 53894   inequalities: 53856   equalities: 38 
Flagged as potentially nontrivial: 53866   of which equalities: 37 

==== Flagged equality constraints ====
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 0)  =  0
P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 0) - P*(V1 = 1,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 0)  =  0
P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) + P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 1|X = 1,Y = 0,Z = 0)  =  0
-P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 1,V2 = 1,V3 = 1|X = 1,Y = 0,Z = 0)  =  -1
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 1,Z = 0)  =  0
P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) - P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 1,Z = 0)  =  0
P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) + P*(V1 = 0,V2 = 1,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 1|X = 0,Y = 1,Z = 0)  =  0
-P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) - P*(V1 = 1,V2 = 1,V3 = 1|X = 0,Y = 1,Z = 0)  =  -1
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) + P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 0)  =  0
P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 0) + P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 1,Z = 0)  =  0
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 0) - P*(V1 = 1,V2 = 1,V3 = 0|X = 1,Y = 1,Z = 0)  =  0
P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) + P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 1,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 1|X = 1,Y = 1,Z = 0)  =  0
P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 0,Z = 0) + P*(V1 = 0,V2 = 1,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 1,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 1|X = 1,Y = 1,Z = 0)  =  0
-P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 1,Z = 0) - P*(V1 = 1,V2 = 1,V3 = 1|X = 1,Y = 1,Z = 0)  =  -1
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 1)  =  0
P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 1)  =  0
P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 0,V2 = 1,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 0,V2 = 1,V3 = 1|X = 0,Y = 0,Z = 1)  =  0
-P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 1,V2 = 1,V3 = 1|X = 0,Y = 0,Z = 1)  =  -1
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 1) - P*(V1 = 1,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 1)  =  0
P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 1) - P*(V1 = 1,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 1)  =  0
P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 1) - P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 0,Z = 1)  =  0
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) + P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 1) - P*(V1 = 1,V2 = 0,V3 = 1|X = 1,Y = 0,Z = 1)  =  0
P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 0) + P*(V1 = 0,V2 = 1,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 1) - P*(V1 = 0,V2 = 1,V3 = 1|X = 1,Y = 0,Z = 1)  =  0
-P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 1) - P*(V1 = 1,V2 = 1,V3 = 1|X = 1,Y = 0,Z = 1)  =  -1
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) - P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 1,Z = 1)  =  0
P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) - P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 1,Z = 1)  =  0
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) - P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 1)  =  0
P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) + P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) - P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 1)  =  0
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) + P*(V1 = 0,V2 = 1,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) - P*(V1 = 0,V2 = 1,V3 = 1|X = 0,Y = 1,Z = 1)  =  0
-P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 1|X = 0,Y = 0,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) - P*(V1 = 1,V2 = 1,V3 = 1|X = 0,Y = 1,Z = 1)  =  -1
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) + P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 1) - P*(V1 = 1,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 1)  =  0
P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 1) + P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 1) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 1) - P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 1,Z = 1)  =  0
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 1) - P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 1) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) + P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 1) - P*(V1 = 1,V2 = 1,V3 = 0|X = 1,Y = 1,Z = 1)  =  0
P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 1) - P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 1,Z = 1)  =  0
P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) + P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) + P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) + P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 1) - P*(V1 = 1,V2 = 0,V3 = 1|X = 1,Y = 1,Z = 1)  =  0
P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 0) + P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 0,Z = 0) + P*(V1 = 0,V2 = 1,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 1) - P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 1) + P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 1) - P*(V1 = 0,V2 = 1,V3 = 1|X = 1,Y = 1,Z = 1)  =  0
-P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 1,V3 = 1|X = 1,Y = 0,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) - P*(V1 = 1,V2 = 0,V3 = 1|X = 0,Y = 1,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 0) + P*(V1 = 0,V2 = 0,V3 = 1|X = 1,Y = 1,Z = 0) - P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 0,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) - P*(V1 = 1,V2 = 1,V3 = 0|X = 0,Y = 0,Z = 1) + P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 0,Z = 1) + P*(V1 = 0,V2 = 1,V3 = 0|X = 1,Y = 0,Z = 1) + P*(V1 = 0,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) + P*(V1 = 1,V2 = 0,V3 = 0|X = 0,Y = 1,Z = 1) - P*(V1 = 0,V2 = 0,V3 = 0|X = 1,Y = 1,Z = 1) - P*(V1 = 1,V2 = 1,V3 = 1|X = 1,Y = 1,Z = 1)  =  -1


==> anc/output/10-benchmarks.txt <==
Running: IV, |Z|=|X|=|Y|=2 
  V-to-H: 0.003 s  nontrivial screen: 0.004 s
Running: IV, |Z|=3, |X|=|Y|=2 
  V-to-H: 0.01 s  nontrivial screen: 0.008 s
Running: IV, |Z|=4, |X|=|Y|=2 
  V-to-H: 0.13 s  nontrivial screen: 0.039 s
Running: IV, |Z|=|X|=|Y|=3 
  V-to-H: 15.888 s  nontrivial screen: 1.617 s
Running: Fig 4 right 
  V-to-H: 0.008 s  nontrivial screen: 0.005 s
Running: X -> A <- U -> B <- Y 
  V-to-H: 0.002 s  nontrivial screen: 0.003 s
Running: Fig 7 merged 
  V-to-H: 0.224 s  nontrivial screen: 0.219 s
Running: Tripartite Bell 
  V-to-H: 1123.319 s  nontrivial screen: 25.829 s
                 graph district members rows_B cols_B_all cols_B_distinct
     IV, |Z|=|X|=|Y|=2      X_Y       2      8         16              12
  IV, |Z|=3, |X|=|Y|=2      X_Y       2     12         32              28
  IV, |Z|=4, |X|=|Y|=2      X_Y       2     16         64              60
     IV, |Z|=|X|=|Y|=3      X_Y       2     27        729             333
           Fig 4 right    V2_V4       2     16         64              40
           Fig 4 right       V3       1      4          4               4
 X -> A <- U -> B <- Y      A_B       2     16         16              16
          Fig 7 merged V1_V3_V6       3     16        128              16
          Fig 7 merged V2_V4_V5       3     32         64              48
       Tripartite Bell V1_V2_V3       3     64         64              64
 n_ineq n_eq n_nontrivial_ineq n_nontrivial_eq n_redundant_removed sec_VtoH
     12    2                 4               0                  NA    0.003
     48    3                36               0                  NA    0.010
    160    4               144               0                  NA    0.130
   1395    3              1368               0                  NA   15.888
     24    6                 8               0                  NA    0.008
      4    2                 0               0                  NA    0.008
     24    8                 8               0                  NA    0.002
     16    5                 0               0                  NA    0.224
   1128   12              1096               6                  NA    0.224
  53856   38             53792               0                  NA 1123.319
 sec_screen sec_irredundant
      0.004              NA
      0.008              NA
      0.039              NA
      1.617              NA
      0.005              NA
      0.005              NA
      0.003              NA
      0.219              NA
      0.219              NA
     25.829              NA

The counts agree with Table 1.

Rows of Table 1:
IV, $|Z|=|X|=|Y|=2$ & 8 & 16 & 12 & 12 & 2 & 4 & 0 & $<0.01$ & $<0.01$ \\
IV, $|Z|=3$, $|X|=|Y|=2$ & 12 & 32 & 28 & 48 & 3 & 36 & 0 & $<0.01$ & $<0.01$ \\
IV, $|Z|=4$, $|X|=|Y|=2$ & 16 & 64 & 60 & 160 & 4 & 144 & 0 & 0.13 & 0.04 \\
IV, $|Z|=|X|=|Y|=3$ & 27 & 729 & 333 & 1395 & 3 & 1368 & 0 & 16 & 1.6 \\
Fig.~\ref{fig:nested-ineq} (right), $\{V_2,V_4\}$ & 16 & 64 & 40 & 24 & 6 & 8 & 0 & $<0.01$ & $<0.01$ \\
$X \rightarrow A \leftarrow U \rightarrow B \leftarrow Y$ & 16 & 16 & 16 & 24 & 8 & 8 & 0 & $<0.01$ & $<0.01$ \\
Fig.~\ref{fig:incomp}, merged $\{V_2,V_4,V_5\}$ & 32 & 64 & 48 & 1128 & 12 & 1096 & 6 & 0.22 & 0.22 \\
Tripartite Bell, Fig.~\ref{fig:tripart} & 64 & 64 & 64 & 53,856 & 38 & 53,792 & 0 & 1123 & 26 \\


==> anc/output/11-kedagni-mourifie.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 

==== |Y| = 2, |D| = 2, |Z| = 2 ====
[13:00:57] KM inequalities built: 73 distinct
[13:00:57] computing vertices of KM polytope
[13:00:57] done
KM inequalities (distinct): 73   our inequality constraints: 12
Vertices of KM polytope: 12   vertices of our polytope: 12
All KM inequalities hold on our polytope (KM valid for the graph): TRUE 
Polytopes identical: TRUE   (0.4 s)

==== |Y| = 2, |D| = 2, |Z| = 3 ====
[13:00:57] KM inequalities built: 261 distinct
[13:00:57] computing vertices of KM polytope
[13:00:58] done
KM inequalities (distinct): 261   our inequality constraints: 48
Vertices of KM polytope: 28   vertices of our polytope: 28
All KM inequalities hold on our polytope (KM valid for the graph): TRUE 
Polytopes identical: TRUE   (1.0 s)


==> anc/output/12-pearl-bonet-insufficient.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 
Vertices of the Pearl + Bonet polytope: 58 
  of which incompatible with the instrumental variable model: 30 

Example: q = 0.9 * vertex + 0.1 * uniform
Key: <Z>
       Z   q_00   q_01   q_10   q_11
   <int> <char> <char> <char> <char>
1:     0  19/40  19/40   1/40   1/40
2:     1   1/40  19/40  19/40   1/40
3:     2  19/40   1/40   1/40  19/40

Pearl's inequality (9) holds:             TRUE 
Bonet's inequality holds:                 TRUE 
Inequality (10) with y = 0, d = 0 holds:   TRUE 
Inequality (10) with y = 1, d = 0 holds:   FALSE 
Inequality (10) with y = 0, d = 1 holds:   TRUE 
Inequality (10) with y = 1, d = 1 holds:   FALSE 
Inequality (11) holds:                    FALSE 
Compatible with the IV model (complete):  FALSE 

==== Complete constraints violated by the example, in terms of P* ====
P*(X = 0,Y = 0|Z = 0) + P*(X = 1,Y = 0|Z = 0) + P*(X = 1,Y = 0|Z = 1) + P*(X = 0,Y = 1|Z = 1) - P*(X = 0,Y = 0|Z = 2) - P*(X = 1,Y = 0|Z = 2) - P*(X = 0,Y = 1|Z = 2) <= 1
P*(X = 0,Y = 0|Z = 0) + P*(X = 1,Y = 0|Z = 0) + P*(X = 0,Y = 1|Z = 1) - P*(X = 1,Y = 0|Z = 2) - P*(X = 0,Y = 1|Z = 2) <= 1

==== Which sets of inequalities are complete? (|Z| = 3) ====
Pearl + Bonet (y = d = 0 only)           vertices  58, outside the model  30, identical to the complete set: FALSE
Pearl + all relabellings of Bonet (10)   vertices  28, outside the model   0, identical to the complete set: TRUE
Pearl + (10) + (11)                      vertices  28, outside the model   0, identical to the complete set: TRUE


==> anc/output/13-inequality-criterion.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 
Number of districts: 90 
  1 FALSE FALSE FALSE U %-->% M1 + M2
  2 FALSE FALSE FALSE M1 %-->% M2; U %-->% M1 + M2
  3 FALSE FALSE FALSE E1 %-->% M1; U %-->% M1 + M2
  4 TRUE  FALSE TRUE  E1 %-->% M1; M1 %-->% M2; U %-->% M1 + M2
  5 FALSE FALSE FALSE E1 %-->% M2; U %-->% M1 + M2
  6 FALSE FALSE FALSE E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2
  7 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; U %-->% M1 + M2
  8 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2
  9 FALSE FALSE FALSE E1 %-->% M1; E2 %-->% M1; U %-->% M1 + M2
 10 TRUE  FALSE TRUE  E1 %-->% M1; E2 %-->% M1; M1 %-->% M2; U %-->% M1 + M2
 11 FALSE TRUE  TRUE  E2 %-->% M1; E1 %-->% M2; U %-->% M1 + M2
 12 TRUE  FALSE TRUE  E2 %-->% M1; E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2
 13 FALSE FALSE FALSE E1 %-->% M1; E2 %-->% M1; E1 %-->% M2; U %-->% M1 + M2
 14 TRUE  FALSE TRUE  E1 %-->% M1; E2 %-->% M1; E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2
 15 FALSE TRUE  TRUE  E1 %-->% M1; E2 %-->% M2; U %-->% M1 + M2
 16 TRUE  FALSE TRUE  E1 %-->% M1; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2
 17 FALSE FALSE FALSE E1 %-->% M2; E2 %-->% M2; U %-->% M1 + M2
 18 FALSE FALSE FALSE E1 %-->% M2; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2
 19 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; E2 %-->% M2; U %-->% M1 + M2
 20 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2
 21 FALSE FALSE FALSE E1 %-->% M1; E2 %-->% M1; E2 %-->% M2; U %-->% M1 + M2
 22 TRUE  FALSE TRUE  E1 %-->% M1; E2 %-->% M1; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2
 23 FALSE FALSE FALSE E2 %-->% M1; E1 %-->% M2; E2 %-->% M2; U %-->% M1 + M2
 24 FALSE FALSE FALSE E2 %-->% M1; E1 %-->% M2; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2
 25 FALSE FALSE FALSE E1 %-->% M1; E2 %-->% M1; E1 %-->% M2; E2 %-->% M2; U %-->% M1 + M2
 26 FALSE FALSE FALSE E1 %-->% M1; E2 %-->% M1; E1 %-->% M2; E2 %-->% M2; M1 %-->% M2; U %-->% M1 + M2
 27 FALSE FALSE FALSE U %-->% M1 + M2 + M3
 28 FALSE FALSE FALSE M1 %-->% M2; U %-->% M1 + M2 + M3
 29 FALSE FALSE FALSE M1 %-->% M3; U %-->% M1 + M2 + M3
 30 FALSE FALSE FALSE M2 %-->% M3; U %-->% M1 + M2 + M3
 31 FALSE FALSE FALSE M1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3
 32 FALSE FALSE FALSE M1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3
 33 FALSE FALSE FALSE M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 34 FALSE FALSE FALSE M1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 35 FALSE FALSE FALSE E1 %-->% M1; U %-->% M1 + M2 + M3
 36 TRUE  FALSE TRUE  E1 %-->% M1; M1 %-->% M2; U %-->% M1 + M2 + M3
 37 TRUE  FALSE TRUE  E1 %-->% M1; M1 %-->% M3; U %-->% M1 + M2 + M3
 38 FALSE FALSE FALSE E1 %-->% M1; M2 %-->% M3; U %-->% M1 + M2 + M3
 39 TRUE  FALSE TRUE  E1 %-->% M1; M1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3
 40 TRUE  FALSE TRUE  E1 %-->% M1; M1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3
 41 TRUE  FALSE TRUE  E1 %-->% M1; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 42 TRUE  FALSE TRUE  E1 %-->% M1; M1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 43 FALSE FALSE FALSE E1 %-->% M2; U %-->% M1 + M2 + M3
 44 FALSE FALSE FALSE E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2 + M3
 45 FALSE FALSE FALSE E1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3
 46 TRUE  FALSE TRUE  E1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3
 47 FALSE FALSE FALSE E1 %-->% M2; M1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3
 48 TRUE  FALSE TRUE  E1 %-->% M2; M1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3
 49 TRUE  FALSE TRUE  E1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 50 TRUE  FALSE TRUE  E1 %-->% M2; M1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 51 FALSE FALSE FALSE E1 %-->% M3; U %-->% M1 + M2 + M3
 52 FALSE FALSE FALSE M1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3
 53 FALSE FALSE FALSE E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3
 54 FALSE FALSE FALSE E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 55 FALSE FALSE FALSE M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3
 56 FALSE FALSE FALSE M1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 57 FALSE FALSE FALSE E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 58 FALSE FALSE FALSE M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 59 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; U %-->% M1 + M2 + M3
 60 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; U %-->% M1 + M2 + M3
 61 TRUE  FALSE TRUE  E1 %-->% M1; E1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3
 62 TRUE  FALSE TRUE  E1 %-->% M1; E1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3
 63 TRUE  FALSE TRUE  E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; M1 %-->% M3; U %-->% M1 + M2 + M3
 64 TRUE  FALSE TRUE  E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; M2 %-->% M3; U %-->% M1 + M2 + M3
 65 TRUE  FALSE TRUE  E1 %-->% M1; E1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 66 TRUE  FALSE TRUE  E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 67 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M3; U %-->% M1 + M2 + M3
 68 TRUE  FALSE TRUE  E1 %-->% M1; M1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3
 69 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3
 70 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 71 TRUE  FALSE TRUE  E1 %-->% M1; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3
 72 TRUE  FALSE TRUE  E1 %-->% M1; M1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 73 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 74 TRUE  FALSE TRUE  E1 %-->% M1; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 75 FALSE FALSE FALSE E1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3
 76 FALSE FALSE FALSE E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3
 77 FALSE FALSE FALSE E1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3
 78 FALSE FALSE FALSE E1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 79 FALSE FALSE FALSE E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3
 80 FALSE FALSE FALSE E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 81 FALSE FALSE FALSE E1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 82 FALSE FALSE FALSE E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 83 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3
 84 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; U %-->% M1 + M2 + M3
 85 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3
 86 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 87 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; U %-->% M1 + M2 + M3
 88 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 89 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3
 90 FALSE FALSE FALSE E1 %-->% M1; E1 %-->% M2; M1 %-->% M2; E1 %-->% M3; M1 %-->% M3; M2 %-->% M3; U %-->% M1 + M2 + M3

Contains a structure of Remark 3 vs. has inequality constraints:
         inequalities
structure FALSE TRUE
    FALSE    62    0
    TRUE      0   28

Type of structure, among the districts with inequality constraints:
            bell
instrumental FALSE TRUE
       FALSE     0    2
       TRUE     26    0

Proposition 4(ii) vs. has inequality constraints:
            inequalities
proposition4 FALSE TRUE
       FALSE    62    0
       TRUE      0   28

Saturated after adding HLP edges vs. has inequality constraints:
         inequalities
saturated FALSE TRUE
    FALSE     0   28
    TRUE     62    0

==== Structures in the examples of Section 4.3 ====
                    graph district instrumental  bell
                       IV      X_Y         TRUE FALSE
            Sequential IV    V2_V3         TRUE FALSE
            Sequential IV    V4_V5         TRUE FALSE
               Fig 4 left    V2_V4        FALSE FALSE
               Fig 4 left       V3        FALSE FALSE
              Fig 4 right    V2_V4         TRUE FALSE
              Fig 4 right       V3        FALSE FALSE
    X -> A <- U -> B <- Y      A_B        FALSE  TRUE
              Verma graph      B_D        FALSE  TRUE
              Verma graph        C        FALSE FALSE
          Tripartite Bell V1_V2_V3        FALSE  TRUE
               Front door      A_Y        FALSE FALSE
               Front door        M        FALSE FALSE
 Half Bell (not in paper)      A_B        FALSE FALSE
             Fig 7 merged V1_V3_V6        FALSE FALSE
             Fig 7 merged V2_V4_V5         TRUE  TRUE


==> anc/output/14-nontrivial-criterion.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 

==== Counts by district, and the equations that span the equality constraints ====
                 graph district ineq nontrivial_ineq eq nontrivial_eq rank_NO
                    IV      X_Y   12               4  2             0       2
            Front door      A_Y    8               0  3             0       3
            Front door        M    4               0  2             0       2
            Fig 4 left    V2_V4   16               0  6             0       6
            Fig 4 left       V3    4               0  2             0       2
           Fig 4 right    V2_V4   24               8  6             0       6
           Fig 4 right       V3    4               0  2             0       2
 X -> A <- U -> B <- Y      A_B   24               8  8             0       8
           Verma graph      B_D   24               8  8             2       6
           Verma graph        C    4               0  2             0       2
          Fig 7 merged V1_V3_V6   16               0  5             0       5
          Fig 7 merged V2_V4_V5 1128            1096 12             6       6
 rank_He rank_NOM closed_in_district_only
       2        2                        
       3        3                       Y
       2        2                        
       6        6                      V4
       2        2                        
       6        6                        
       2        2                        
       8        8                        
       8        8                       D
       2        2                        
       5        5                        
      12       12               V4; V4,V5

==== X -> A <- U -> B <- Y: the row p(00 | 11) <= p(00 | 10) + p(01 | 10) ====
Row of the H-representation: 13   nontrivial: FALSE 
Vertices on its facet: 12   of which p(01 | 11) = 0: 12 
Maximum over the product of simplices (bound 0): 1 
Equal to p(01 | 11) >= 0 after adding equality constraints: TRUE 

==== Adding random combinations of the equality rows to the inequality rows ====
Inequalities flagged by the simplex screen, as returned: 15   rewritten: 24 
Nontrivial by Proposition 4, as returned: 8   rewritten: 8 

==== Maximizing each inequality over the simplices and the equality constraints ====
IV                       agrees in every district: TRUE
Front door               agrees in every district: TRUE
Fig 4 left               agrees in every district: TRUE
Fig 4 right              agrees in every district: TRUE
X -> A <- U -> B <- Y    agrees in every district: TRUE
Verma graph              agrees in every district: TRUE


==> anc/output/15-zero-probabilities.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 

==== Distributions in the model, with many zero probabilities ====
            wrong_entries rejected free_entries zero_entries
IV                      0        0           48          170
Front door              0        0           84          193
Verma graph             0        0          256          362
Fig 4 right             0        0          224          307
Bell                    0        0          208          306
Sequential              0        0          120          332

==== Verma graph with C = B, compared with the instrumental inequalities ====
         iv
remark    violated satisfied
  rejects      279         0
  accepts        0       217

==== Settings that are never observed ====
IV with P(Z = 1) = 0, any P(x, y | Z = 0): accepted 100 of 100
Front door with M = A, any P(a, y): accepted 100 of 100
Bell graph with P(X = 1) = 0:
         truth
remark    A, Y dependent A, Y independent
  rejects            100                0
  accepts              0              100


==> anc/output/16-transformations.txt <==
Warning message:
package 'data.table' was built under R version 4.4.3 

==== Figure 6 ====
c-degree of the left, center and right DAGs: 2 2 1 
Proposition 5 adds Z -> X to the left DAG: TRUE 
Proposition 6 applied directly to the left DAG, U1, C0 = {X}: FALSE TRUE 
Proposition 6 applied to the center DAG, U1, C0 = {X}: TRUE TRUE 
After splitting, both new unobserved vertices have a single child, which leaves the right DAG.
Conditional independencies of the three DAGs: 0 0 0 

==== Figure 7: the district {V2, V4, V5} ====
  a  b   hlp
 V4 V2 FALSE
 V5 V2 FALSE
 V2 V4 FALSE
 V5 V4 FALSE
 V2 V5 FALSE
 V4 V5 FALSE

Every way of splitting U1, U3 or both, with C_i not all empty:
  U1       C0 = {V2}: cond1 cond2 
FALSE FALSE 
  U1       C0 = {V4}: cond1 cond2 
FALSE  TRUE 
  U3       C0 = {V4}: cond1 cond2 
FALSE  TRUE 
  U3       C0 = {V5}: cond1 cond2 
FALSE FALSE 
  U1, U3   C0 = {V4}: cond1 cond2 
FALSE  TRUE 

==== Half of a Bell scenario (not in the paper), W -> A <- U -> B ====
Proposition 5 adds B -> A: TRUE 
MERA constraints on the dhvm: hb 
The model has districts (unobserved variables marked with [u]:
     {W} with c-degree 0, {A, B, U[u]} with c-degree 1 
The canonical partitioned model is available in x$dhvm_partitioned

Constraints:
------------
* Conditional independence relations:
W ⟂ B |  
* Equality and inequality constraints by district:
There are 0 nontrivial constraints involving A_B, 0 inequalities and 0 linearly independent equalities.


==> anc/redundancy-check.csv <==
"graph","district","rows_B","cols_B","n_ineq","n_eq","n_redundant_removed","n_flagged","sec_VtoH","sec_irredundant","sec_screen"
"IV, |Z|=|X|=|Y|=2",1,8,16,12,2,0,4,0.02,0.01,0.01
"IV, |Z|=3, |X|=|Y|=2",1,12,32,48,3,0,36,0.01,0.32,0.01
"IV, |Z|=4, |X|=|Y|=2",1,16,64,160,4,0,144,0.0600000000000001,9.35,0
"IV, |Z|=|X|=|Y|=3",1,27,729,1395,3,0,1368,23.22,27197.68,0
"Fig 4 right",1,16,64,24,6,0,16,0.0200000000004366,0.0499999999992724,0
"Fig 4 right",2,4,4,4,2,0,0,0.0200000000004366,0.0499999999992724,0
"X -> A <- U -> B <- Y",1,16,16,24,8,0,22,0,0.110000000000582,0
"Fig 7 merged",1,16,128,16,5,0,8,0.280000000002474,15430.39,0.0100000000020373
"Fig 7 merged",2,32,64,1128,12,0,1118,0.280000000002474,15430.39,0.0100000000020373


==> anc/run_all.R <==
## Run every reproducibility script and save its output to output/<script>.txt.
## The two slow scripts are skipped unless requested:
##   Rscript run_all.R            # all except 09 and 10
##   Rscript run_all.R slow       # everything (about an hour, mostly the tripartite Bell graph)
args  <- commandArgs(trailingOnly = TRUE)
slow  <- length(args) > 0 && args[1] == "slow"
files <- sort(list.files(pattern = "^[0-9]{2}-.*[.]R$"))
if (!slow) files <- setdiff(files, c("09-tripartite-bell.R", "10-benchmarks.R"))
dir.create("output", showWarnings = FALSE)
failed <- character()
for (f in files) {
  out <- file.path("output", sub("[.]R$", ".txt", f))
  cat("Running", f, "->", out, "\n")
  t <- system.time(res <- system2(file.path(R.home("bin"), "Rscript"), f, stdout = out, stderr = out))
  cat(sprintf("  finished in %.1f s (exit status %d)\n", t["elapsed"], res))
  if (res != 0) failed <- c(failed, f)
}
if (length(failed)) stop("Failed: ", paste(failed, collapse = ", "))
cat("All scripts finished without errors.\n")


==> anc/table1-benchmarks.csv <==
"graph","district","members","rows_B","cols_B_all","cols_B_distinct","n_ineq","n_eq","n_nontrivial_ineq","n_nontrivial_eq","n_redundant_removed","sec_VtoH","sec_screen","sec_irredundant"
"IV, |Z|=|X|=|Y|=2","X_Y",2,8,16,12,12,2,4,0,NA,0.00300000000000011,0.004,NA
"IV, |Z|=3, |X|=|Y|=2","X_Y",2,12,32,28,48,3,36,0,NA,0.00999999999999979,0.00800000000000001,NA
"IV, |Z|=4, |X|=|Y|=2","X_Y",2,16,64,60,160,4,144,0,NA,0.13,0.0389999999999997,NA
"IV, |Z|=|X|=|Y|=3","X_Y",2,27,729,333,1395,3,1368,0,NA,15.888,1.617,NA
"Fig 4 right","V2_V4",2,16,64,40,24,6,8,0,NA,0.00799999999999912,0.00499999999999901,NA
"Fig 4 right","V3",1,4,4,4,4,2,0,0,NA,0.00799999999999912,0.00499999999999901,NA
"X -> A <- U -> B <- Y","A_B",2,16,16,16,24,8,8,0,NA,0.00200000000000244,0.00300000000000011,NA
"Fig 7 merged","V1_V3_V6",3,16,128,16,16,5,0,0,NA,0.224,0.218999999999998,NA
"Fig 7 merged","V2_V4_V5",3,32,64,48,1128,12,1096,6,NA,0.224,0.218999999999998,NA
"Tripartite Bell","V1_V2_V3",3,64,64,64,53856,38,53792,0,NA,1123.319,25.8290000000002,NA


==> anc/table1-machine.txt <==
2026-11-02 13:37 CET
Linux
6.8.0-101041-tuxedo
x86_64
model name	: AMD Ryzen 7 4800H with Radeon Graphics
MemTotal:       32264344 kB
Cores: 16

R version 4.5.3 (2026-03-11)
Platform: x86_64-pc-linux-gnu
Running under: TUXEDO OS 3

Matrix products: default
BLAS:   /usr/lib/x86_64-linux-gnu/blas/libblas.so.3.10.0 
LAPACK: /usr/lib/x86_64-linux-gnu/lapack/liblapack.so.3.10.0  LAPACK version 3.10.0

locale:
 [1] LC_CTYPE=en_DK.UTF-8       LC_NUMERIC=C              
 [3] LC_TIME=da_DK.UTF-8        LC_COLLATE=en_DK.UTF-8    
 [5] LC_MONETARY=da_DK.UTF-8    LC_MESSAGES=en_DK.UTF-8   
 [7] LC_PAPER=da_DK.UTF-8       LC_NAME=C                 
 [9] LC_ADDRESS=C               LC_TELEPHONE=C            
[11] LC_MEASUREMENT=da_DK.UTF-8 LC_IDENTIFICATION=C       

time zone: Europe/Copenhagen
tzcode source: system (glibc)

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

other attached packages:
[1] data.table_1.18.6.1   meraconstraints_0.3.0 caugi_1.4.0          

loaded via a namespace (and not attached):
[1] compiler_4.5.3 parallel_4.5.3 grid_4.5.3     S7_0.2.2      

